Type Ia supernovae have two physical width-luminosity relations and they favor sub-Chandrasekhar and direct collision models. I. Bolometric

While the width-luminosity relation (WLR) among type Ia supernovae (slower is brighter) has been extensively studied, its physical basis has not been convincingly identified. In particular, the 'width' has not been quantitatively linked yet to a physical time scale. We demonstrate that there are two robust fundamental time scales that 1. can be calculated based on integral quantities of the ejecta, with little dependence on radiation transfer modeling and 2. can be inferred from observations. The first is the gamma-ray escape time $t_0$, which determines the long-term evolution of the bolometric light curve and is studied in this Paper I. The second is the recombination time of $^{56}$Fe and $^{56}$Co, which sets the long-term color evolution of the emitted light and is studied in Paper II. Here we show that the gamma-ray escape time $t_0$ can be derived with $\sim 15\%$ accuracy from bolometric observations based on first principles. When applied to a sample of supernovae, the observed values of $t_0$ span a narrow range of $30-45$ days for the wide range of observed $^{56}\rm Ni$ masses $0.1M_{\odot}\lesssim M_{^{56}\rm Ni}\lesssim 1 M_{\odot}$. %This (trivial) bolometric WLR This narrow range of the gamma-ray escape time across the range of luminosities (a trivial WLR) is consistent with central detonations and direct collisions of sub-Chandrasekhar mass white dwarfs (WDs) but not with delayed detonation models for explosions of Chandrasekhar mass WDs, which are therefore disfavored as the primary channel for the population of type Ia supernovae. Computer codes for extracting $t_0$ from observations and models and for calculating gamma-ray transfer in 1D-3D are provided.

==> anc/AnalyzeLightCurves/SNIa_t0_MNi_from_bolometric.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Analysis of bolometric light curves of type Ia SNe\n",
    "This notebook allows a simple yet accurate analysis of bolometric light curves of type Ia supernovae. \n",
    "Feel free to copy or modify. A folder with an updated version of this notebook and a few light-curve input files from the literature can be obtained [here](https://www.dropbox.com/sh/hlidmb06oqrtu8c/AAATE3nsbJi6ziJY5abY5oB2a?dl=0)."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### First load relevant libraries and functions\n",
    "In order to use this notebook, you need to have python istalled along with some standard libraries. The anaconda package is sufficient. Run the following cell before using the notebook (click in the cell and then press shift+enter).\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%pylab\n",
    "from pandas import read_csv\n",
    "from scipy.integrate import cumtrapz\n",
    "from ipywidgets import interact"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Define Energy release in Ni56->Co56->Fe56 decay, gamma+pos:\n",
    "First, run the following cell in order to define the total release of energy from the 56Ni decay chain and approximate deposition from gammas and positrons:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def QNidec_ga(td,MNi):  # total power released to gamma-rays (including the e+e- anihilation line assuming total positron anihilation)\n",
    "    return MNi*(6.45*exp(-td/8.76)+1.38*exp(-td/111.4))*1e43  \n",
    "\n",
    "def QNidec_pos(td,MNi):  # total power released to positron kinetic energy\n",
    "    return MNi*4.64*(-exp(-td/8.76)+exp(-td/111.4))*1e41  \n",
    "\n",
    "def QNidep(td,MNi,t0): # total deposition rate by gamma-rays and positrons taking into account gamma-ray escape, assuming full deposition of positron kinetic energy\n",
    "    fdep_ga=(1-exp(-t0**2/td**2))\n",
    "    return QNidec_ga(td,MNi)*fdep_ga+QNidec_pos(td,MNi)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "For QNidep (deposition), it is assumed that positron kinetic energy is fully deposited. At early times the deposition fraction of gamma-rays is unity. At late times, when the ejecta is optically thin, the deposition fraction scales as 1/t^2 and is parametrized as t0^2/t^2 with t0 a parameter set by the ejecta (see e.g. [Jeferry1999](http://arxiv.org/abs/astro-ph/9907015) and [Clocchiatti&Wheeler1997](http://adsabs.harvard.edu/abs/1997ApJ...491..375C)).  The interpolation, fdep=1-exp(-t0^2/t^2), is used which is an excellent approximation for most ejeca models. "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Create light curve analysis gui functions.\n",
    "Next run the following cell to set some initial values (you will fit those later) and create the gui function."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "## initial values that can be modified later.\n",
    "MNi_init=0.5      #initial value for Nickel 56 Mass [Msun]\n",
    "\n",
    "texp_init=0.0  #initial value of time of explosion \n",
    "                #relative to first data point [days]\n",
    "\n",
    "t0_init=40    #initial value for Jeffereys gamma ray t0 [days]  \n",
    "                #(relevant only when gamma escape is included)\n",
    "    \n",
    "FS=15           #font size of title and labels\n",
    "\n",
    "    ##gui function including gamma-ray escape (crucial for type Ia):\n",
    "def LtIntGamma(td,log10L,MNimax,dMNi,t0max,dt0,texpmin,texpmax):\n",
    "    # preparing figure\n",
    "    #######################   \n",
    "    fig=figure(1); clf()\n",
    "    ax1=fig.add_subplot(311) \n",
    "    dataL,=ax1.plot(0,0,'b.')\n",
    "    line1,=ax1.plot(0,0,'r')\n",
    "    line1.set_zorder(100)\n",
    "    ax1.set_ylabel('log10(L[ergs/s])',fontsize=FS)\n",
    "    ax2=fig.add_subplot(312)\n",
    "    dataInt,=ax2.plot(0,0,'b.')\n",
    "    line2,=ax2.plot(0,0,'r')\n",
    "    line2.set_zorder(100)\n",
    "    ax2.set_ylabel('Int Ltdt [ergs d]',fontsize=FS)\n",
    "    ax3=fig.add_subplot(313)\n",
    "    dataR,=ax3.plot(0,1,'b.')\n",
    "    line3,=ax3.plot(0,0,'r')\n",
    "    line3.set_zorder(100)\n",
    "    ax3.set_xlabel('t[d]',fontsize=FS);\n",
    "    ax3.set_ylabel('t^2.5 L/Int Ltdt [d^0.5]',fontsize=FS)\n",
    "    ####################### setting the axis limits\n",
    "    t=td-texp_init                    # just for setting axes limits\n",
    "    IntLtdt=cumtrapz(L*t,t,initial=0) # just for setting axes limits\n",
    "    ax1.set_xlim(0,tmax); \n",
    "    ax1.set_ylim(min(log10L[(t<tmax)*(t>5)])-0.5,max(log10L)+0.5)\n",
    "    ax2.set_xlim(0,tmax)\n",
    "    ax2.set_ylim(0,max(IntLtdt[t<tmax]*86400)*1.5)\n",
    "    ax3.set_xlim(0,tmax)\n",
    "    ax3.set_ylim(4,10)\n",
    "    #######################\n",
    "    \n",
    "    #here the fit and actual plot happens:\n",
    "    def tryMNi(MNi=MNi_init,t0=t0_init,texp=texp_init):\n",
    "        t=td-texp                           # calculating the time since explosion\n",
    "        dataL.set_data(t,log10L)            # plotting the data in the top subplot\n",
    "        IntLtdt=cumtrapz(L*t,t,initial=0)   # calculating the cumulative (time weighted) emitted light curve\n",
    "        dataInt.set_data(t,IntLtdt*86400)   # plotting the data in the middle subplot\n",
    "        R=t**2.5*L/IntLtdt                  # calculating from the data the ratio R.5=t^2.5*L/integral\n",
    "        dataR.set_data(t,R)                 # plotting R.5 from the data in the bottom panel \n",
    "        tp=arange(0,tmax)                   # time variable used for analytic estimates\n",
    "        Qd=QNidep(tp,MNi,t0)                # calculating the deposition function taking into acount gamma escape\n",
    "        IntQtdt=cumtrapz(Qd*tp,tp,initial=0)# calculating the cumulative (time-weighted) deposition\n",
    "        Rd=tp**2.5*Qd/IntQtdt               # calculating R.5 from the deposition function\n",
    "        line1.set_data(tp,log10(Qd))        # plotting the deposition function in the top subplot\n",
    "        line2.set_data(tp,IntQtdt*86400)    # plotting the cumulative (time-weighted) deposition in the middle subplot\n",
    "        line3.set_data(tp,tp**2.5*Qd/IntQtdt) # plotting R.5 for the deposition function \n",
    "        ax1.set_title('Ni56='+str(MNi)+' Msun '+' t0_gamma='+str(t0)+' days',fontsize=FS)\n",
    "        global MNi_init,t0_init,texp_init; MNi_init=MNi; t0_init=t0; texp_init=texp;\n",
    "    interact(tryMNi,MNi=(0,MNimax,dMNi),t0=(15,t0max,dt0),texp=(texpmin,texpmax,0.1))\n",
    "    return ax1,ax2,ax3"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Analyze type Ia bolometric light curves."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Run the following cell to analyze a specific supernova by manually fitting the gamma-ray escape time t0 and the total Ni56 yield MNi using the slidebars (you can use the arrows on the keyboard for small adjustments). You can also zoom in any of the panels. The sensitivity to the (usually not precisely known) time of explosion texp can be studied by changing it.  Note that the ratio in the bottom panel does not depend on the amount of Ni56 and depends only on t0 allowing t0 to be obtained by fitting. Then the top panels can be used to find the amount of Ni56.\n",
    "If you create a new light curve file, each row should have two numbers separated by a comma:\n",
    "t - time in days, it is assumed that t=0 is at or after explosion.\n",
    "log10L=log10(Lbol), where Lbol is the bolometric luminosity in erg/s. The file should have *two* header text lines (typically the first mentions the source and the second is the titles to the two columns e.g. t[days],log10(L)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "###### Analyze a lightcurve\n",
    "# available type Ia files: sn2005cf_Wang09.txt, sn2003du_Stanishev07.txt, \n",
    "# sn2011fe_Mazzali15.txt, sn2007on_Phillips12.txt, sn2005ke_Phillips12.txt \n",
    "\n",
    "file='sn2005cf_Wang09.txt'   \n",
    "\n",
    "\n",
    "SN=read_csv(file,names=['t','log10L'],header=1) \n",
    "td=array(SN['t'])\n",
    "log10L=array(SN['log10L'])\n",
    "\n",
    "MNimax=1;      # maximal value allowed for 56Ni [Msun]\n",
    "dMNi=0.001;     # resolution of 56Ni mass [Msun]\n",
    "tmax=100;       # limit of presented time [days]\n",
    "t0max=100;     # maximal gamma escape time t0 [days]\n",
    "dt0=0.1;      # resolution of t0 [days]\n",
    "texpmin=-20;    # minimal time of explosion in days\n",
    "texpmax=20;    # maximal time of explosion in days\n",
    "\n",
    "N=len(td); L=10**log10L;\n",
    "ax1,ax2,ax3=LtIntGamma(td,log10L,MNimax,dMNi,t0max,dt0,texpmin,texpmax)"
   ]
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> anc/AnalyzeLightCurves/SNIa_t0_from_bolometric.m <==
%% Draw analytic deposition lines for different t0 values
t=linspace(0,100,1001)'; % grid of times in days
t0vec=[25:1:65];    %Range of t0 values

% Energy (per second per solar mass of 56Ni) 
% released in gammas including anihilation line:
Qga=6.45e43*exp(-t/8.76)+1.38e43*exp(-t/111.4); 

% Energy (per second per solar mass of 56Ni)
% released in positron kinetic energy:
Qpos=4.64e41*(exp(-t/8.76)+exp(-t/111.4)); 

figure; f1=gcf;
ilabel1=400; ilabel2=900; dlabel=[-5:25]; % label stuff
yminaxis=4;

for l0=1:length(t0vec); 
    t0=t0vec(l0);
    Qdep=Qga.*(1-exp(-t0^2./t.^2))+Qpos;  %deposition rate
    IntQtdt=cumtrapz(t,Qdep.*t);
    z=Qdep./IntQtdt.*t.^2.5; %the t.^2.5 factor is for convinience

    plot(t,z,'k:'); hold on;  % dotted lines in jumps of 1 day
    
    if not(mod(t0,5)); % solid lines and labels in jumps of 5 days 
        plot(t,z,'k');
        plot(t(ilabel1+dlabel),z(ilabel1+dlabel),'w');
        if(z(ilabel1)>yminaxis)
            text(t(ilabel1),z(ilabel1),num2str(t0));
        end
        plot(t(ilabel2+dlabel),z(ilabel2+dlabel),'w');
        if(z(ilabel2)>yminaxis)
            text(t(ilabel2),z(ilabel2),num2str(t0));
        end
    end
    
end
set(gca,'fontsize',15);
xlabel('time since explosion [days]');
ylabel('t^{2.5}\cdotL_{bol}/\intdt\cdott\cdotL_{bol} [day^{0.5}]');
ylim([3 8]);
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%% Draw bolometric light curves for 5 well observes SNe
col=['bcmgr'];
Lbol_files={'sn2005cf_Wang09.txt',...
                   'sn2003du_Stanishev07.txt',...
                   'sn2011fe_Mazzali15.txt',...
                   'sn2007on_Phillips12.txt',...
                   'sn2005ke_Phillips12.txt'};
leg={'2005cf, Ni=0.59 Msun, t_{0}=40 days',...
        '2003du, Ni=0.54 Msun, t_{0}=37 days',...
        '2011fe, Ni=0.48 Msun, t_{0}=37 days',...
        '2007on, Ni=0.19 Msun, t_{0}=33 days',...
        '2005ke, Ni=0.085 Msun, t_{0}=35 days'};

for i=1:5
    tlog10L = csvread(Lbol_files{i},2,0);
    t=tlog10L(:,1);
    L=10.^tlog10L(:,2);
     
    % first extrapolated the data to t=0
    t_early=linspace(0,t(1),51)';
    L_early=t_early/t(1)*L(1);
    t_ext=[t_early;t(2:end)]; % time including extrapolation 
    L_ext=[L_early;L(2:end)]; % Luminosity including extrapolation 
    Int_qtdt=cumtrapz(t_ext,L_ext.*t_ext);
    Rt=L_ext./Int_qtdt;
    figure(f1);
    plot(t_ext,Rt.*t_ext.^2.5,strcat(col(i),'o-'),'linewidth',2);
    
    
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
end
set(gca,'xtick',[0:10:90]);
lines=get(gca,'children');
ll=legend([lines(5) lines(4) lines(3),lines(2),lines(1)],leg);
set(legend,'location','northeast');
axis([0 100 yminaxis 8])
title('Well Observed Supernovae');



==> anc/AnalyzeLightCurves/sn2003du_Stanishev07.txt <==
SN2003du, data from Stanishev et. al. 2007, figure 14. explosion time was estimated using their value of \deltam_15=1.02, along with the subscription from eq. 6 of Scalzo et. al. '14, which states: t_{R,B}=17.5-5*(dm15-1.1).
t,log10L
6.93, 42.67 
7.10, 42.69 
10.64, 42.98 
11.71, 43.05 
11.88, 43.07 
13.83, 43.12 
15.78, 43.14 
16.84, 43.14 
17.90, 43.13 
18.79, 43.12 
19.49, 43.10 
20.73, 43.09 
21.79, 43.06 
22.68, 43.05 
23.21, 43.02 
24.80, 42.98 
26.40, 42.94 
26.93, 42.92 
27.64, 42.89 
28.34, 42.87 
33.48, 42.70 
34.71, 42.68 
35.60, 42.65 
36.66, 42.63 
38.79, 42.61 
43.74, 42.54 
48.70, 42.46 
52.41, 42.38 
57.19, 42.26 
62.86, 42.16 
68.87, 42.08 
70.29, 42.05 
72.24, 42.03 
76.13, 41.97 
80.56, 41.91 
89.76, 41.80 
105.00, 41.64 
123.98, 41.43 
125.69, 41.44 
153.30, 41.25 
160.20, 41.20 
239.54, 40.66 
243.00, 40.63 
388.76, 39.78 
431.87, 39.60 
481.04, 39.30 

==> anc/AnalyzeLightCurves/sn2005cf_Wang09.txt <==
SN2005cf, data from Wang et. al. 2009, figure 25. explosion time was estimated using their value of \deltam_15=1.07, along with the subscription from eq. 6 of Scalzo et. al. '14, which states: t_{R,B}=17.5-5*(dm15-1.1).
t,log10L
5.78, 42.43 
6.29, 42.50 
7.06, 42.60 
7.57, 42.74 
9.09, 42.82 
9.86, 42.93 
10.88, 43.02 
12.41, 43.09 
13.68, 43.13 
15.97, 43.18 
17.76, 43.19 
19.03, 43.19 
20.31, 43.18 
21.83, 43.15 
23.62, 43.10 
25.40, 43.06 
26.42, 43.02 
27.95, 42.98 
29.73, 42.92 
31.26, 42.86 
33.55, 42.78 
36.10, 42.74 
37.89, 42.69 
40.18, 42.65 
44.00, 42.59 
45.53, 42.58 
47.57, 42.52 
49.10, 42.50 
53.43, 42.38 
56.74, 42.33 
58.27, 42.30 
60.56, 42.24 
63.62, 42.21 
65.40, 42.19 
68.72, 42.15 
74.58, 42.08 
80.69, 42.00 
86.81, 41.93 
88.34, 41.89 
89.35, 41.88 
92.67, 41.86 
95.72, 41.85 
98.78, 41.80 
101.84, 41.77 
102.60, 41.76 
105.66, 41.71 
108.72, 41.71

==> anc/AnalyzeLightCurves/sn2005ke_Phillips12.txt <==
SN2005ke, data from Phillips et. al. 2012, figure 8. explosion time was estimated using the value of \deltam_15=1.77 from Burns et. al. '14, along with the subscription from eq. 6 of Scalzo et. al. '14, which states: t_{R,B}=17.5-5*(dm15-1.1).
t,log10L
6.30, 42.04 
7.29, 42.12 
10.31, 42.31 
11.20, 42.34 
14.28, 42.38 
15.22, 42.37 
18.18, 42.32 
19.24, 42.30 
23.17, 42.18 
24.18, 42.15 
28.15, 42.04 
29.11, 42.01 
31.13, 41.96 
32.12, 41.93 
35.02, 41.85 
38.03, 41.77 
45.03, 41.60 
56.93, 41.39 
63.87, 41.29 
66.78, 41.25 
69.87, 41.20 
70.80, 41.19 
86.71, 40.98 
89.69, 40.95 

==> anc/AnalyzeLightCurves/sn2007on_Phillips12.txt <==
SN2007on, data from Phillips et. al. 2012, figure 8. explosion time was estimated using the value of \deltam_15=1.96 from Gall et. al. '17, along with the subscription from eq. 6 of Scalzo et. al. '14, which states: t_{R,B}=17.5-5*(dm15-1.1).
t,log10L
4.38, 42.30 
6.42, 42.42 
9.42, 42.64 
15.42, 42.72 
16.49, 42.70 
17.39, 42.68 
18.41, 42.65 
19.37, 42.62 
20.39, 42.58 
21.29, 42.55 
22.31, 42.51 
25.31, 42.43 
26.27, 42.41 
31.25, 42.32 
33.23, 42.27 
36.23, 42.16 
38.27, 42.09 
40.13, 42.04 
42.11, 42.00 
48.05, 41.87 
50.09, 41.83 
51.11, 41.82 
55.07, 41.75 
56.98, 41.72 
61.96, 41.64 
64.96, 41.59 
70.90, 41.51 
78.88, 41.40 
84.72, 41.33 

==> anc/AnalyzeLightCurves/sn2011fe_Mazzali15.txt <==
SN2011fe, data from Mazzali et. al. 2015, figure 8. explosion time as estimated by the authors.
t,log10L
4.03, 41.47 
4.04, 41.55 
4.05, 41.69 
4.06, 41.72 
5.03, 41.78 
5.04, 41.82 
5.72, 41.97 
6.25, 42.05 
6.26, 42.07 
6.75, 42.19 
6.76, 42.23 
7.27, 42.29 
7.77, 42.36 
7.78, 42.38 
7.79, 42.42 
7.80, 42.45 
8.78, 42.53 
8.79, 42.57 
8.80, 42.59 
9.99, 42.73 
10.49, 42.78 
11.01, 42.81 
11.02, 42.82 
11.53, 42.84 
12.04, 42.86 
12.39, 42.89 
12.89, 42.93 
13.38, 42.96 
13.39, 42.97 
13.86, 42.98 
13.88, 42.99 
15.76, 43.05 
16.95, 43.06 
18.14, 43.06 
18.98, 43.06 
20.17, 43.06 
20.51, 43.05 
21.01, 43.04 
21.85, 43.03 
22.35, 43.01 
23.00, 43.00 
24.71, 42.97 
25.91, 42.94 
27.60, 42.90 
28.59, 42.88 
29.61, 42.83 
30.99, 42.81 
31.34, 42.78 
32.20, 42.76 
32.72, 42.74 
33.93, 42.69 
34.96, 42.67 
36.33, 42.64 
37.32, 42.61 
37.82, 42.59 
39.37, 42.57 
40.73, 42.56 
42.44, 42.53 
43.80, 42.47 
45.29, 42.45 
46.65, 42.42 
48.19, 42.39 
48.51, 42.38 
55.68, 42.21 
56.22, 42.19 
57.06, 42.17 
57.58, 42.15 
60.65, 42.12 
62.03, 42.10 
63.02, 42.07 
65.12, 42.04 
67.86, 42.02 
70.60, 42.00 
71.96, 41.97 
74.17, 41.95 
76.22, 41.93 
77.60, 41.89 
78.65, 41.87 
80.86, 41.85 
83.69, 41.82 
88.31, 41.77 
92.78, 41.75 
94.62, 41.72 
96.95, 41.70 
98.51, 41.66 
102.27, 41.64 
106.24, 41.60 
108.31, 41.58 
110.34, 41.56 
112.33, 41.54 
116.50, 41.50 
118.22, 41.49 
121.14, 41.48 
124.23, 41.45 
129.56, 41.38 
129.93, 41.36 
137.68, 41.31 
139.69, 41.29 
142.22, 41.27 
146.92, 41.24 
150.53, 41.21 
153.12, 41.18 
157.93, 41.14 
159.42, 41.12 
160.78, 41.09 
171.30, 41.02 
178.23, 41.00 
182.91, 40.97 
185.82, 40.93 
191.87, 40.85 
218.08, 40.72 
224.10, 40.67 
227.38, 40.64 
231.01, 40.61 
238.40, 40.57 
249.97, 40.49 
359.88, 39.90 
364.50, 39.90 
370.00, 39.85 
377.22, 39.85 
381.32, 39.78 
398.85, 39.70 
403.88, 39.70 

==> anc/AnalyzeModels/.ipynb_checkpoints/Calculation_of_Physical_parameters-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/AnalyzeModels/.ipynb_checkpoints/SNIa_Analyze_Models-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Analysis of type Ia model ejecta\n",
    "This notebook allows the (analytic and numeric) calculation of the energy deposition from gamma-rays and positrons for a given ejecta. The gamma-ray escape time t_0 is calculated from the ejecta using a python function defined here for 1D, or using the attached gamma-ray Monte Carlo c-based code for 1D and 2D. The analytical deposition curve can be then be approximated as described in the paper. \n",
    "The numerical deposition curves are calulated using the Monte Carlo code.\n",
    "A folder with an extended version of this notebook and more model ejecta files from the literature can be accessed [here](https://www.dropbox.com/sh/d23q6bohncmj5xb/AACNuBS4csa8-pf9-5yEJJlya?dl=0)."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### First load relevant libraries and functions\n",
    "In order to use this notebook, you need to have python istalled along with some standard libraries. The anaconda package is sufficient. Run the following cell before using the notebook (click in the cell and then press shift+enter).\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%pylab\n",
    "from pandas import read_csv\n",
    "from scipy.integrate import cumtrapz\n",
    "from ipywidgets import interact\n",
    "import os\n",
    "from shutil import copyfile\n",
    "workdir=os.getcwd()+'/'"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Create the functions that calculate the global properties and run the (c based) Monte Carlo code.\n",
    "In order to use this notebook, you need to have python istalled along with some standard libraries. The anaconda package is sufficient. Run the following cell before using the notebook (click in the cell and then press shift+enter).\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "Msun=1.9889e33; c=2.9979e+10;\n",
    "kappa_gamma=0.025  #for gamma rays from Co56 decay, in cm^2/gr see below (search for: gamma-ray effective opacity)\n",
    "def SNIA_SigV_1D(v_edge,m_cell,mNi56_cell): # calculates the Ni56 averaged column density for spherically symmetric 1D models\n",
    "    N_cell=len(m_cell);\n",
    "    def cell_to_edge(a_cell):\n",
    "        a_edge=a_cell*1.0;\n",
    "        a_edge[-1]=a_cell[-1]/2;\n",
    "        a_edge[:-1]=(a_cell[:-1]+a_cell[1:])/2;\n",
    "        return a_edge\n",
    "    def edge_to_cell(a_edge):\n",
    "        a_cell=a_edge*1.0;\n",
    "        a_cell[0]=a_edge[0]/2;\n",
    "        a_cell[1:]=(a_edge[:-1]+a_edge[1:])/2;\n",
    "        return a_cell\n",
    "    def shell_column_density(r_rshell): \n",
    "        x=r_rshell*1.0;\n",
    "        y=x/sqrt(abs(1-x**2));\n",
    "        ansx=x*0;\n",
    "        ansx[x>1]=log(2*(sqrt(y[x>1]**2-1)+y[x>1]))-log(2);\n",
    "        ansx[x<1]=(arcsinh(y[x<1])-arcsinh(-y[x<1]))/2;\n",
    "        ans=ansx/x;\n",
    "        return ans\n",
    "    v_cell=edge_to_cell(v_edge);\n",
    "    m_edge=cell_to_edge(m_cell);\n",
    "    SigV_edge=m_edge/(4*pi*v_edge**2);\n",
    "    SigV_ave_cell=m_cell*0;\n",
    "    for lcell in range(N_cell):\n",
    "        SigV_ave_cell[lcell]=sum(SigV_edge*shell_column_density(v_cell[lcell]/v_edge));\n",
    "    SigV_tot=sum(SigV_ave_cell*mNi56_cell)/sum(mNi56_cell);\n",
    "    t0_gamma=sqrt(SigV_tot*kappa_gamma);\n",
    "    return t0_gamma/86400\n",
    "\n",
    "def Analyze_model(v_edge,m_cell,XNi56):\n",
    "    # v_edge  - velocity at the outer boundary of the cell in cm/s\n",
    "    # m_cell  - mass of the cell in grams \n",
    "    # XNi56   - fraction of mass in Ni56.\n",
    "    t0=SNIA_SigV_1D(v_edge,m_cell,m_cell*XNi56)\n",
    "    MNi56Msun=sum(m_cell*XNi56)/Msun\n",
    "    print('filename=',Ej_file)\n",
    "    print('M=%.4f Msun'%(sum(m_cell)/Msun))\n",
    "    print('Ni56=%.5f Msun'%MNi56Msun)\n",
    "    print('Kinetic Energy=%.4e erg'%sum(m_cell*v_mid**2/2))\n",
    "    print('t0=%.3f days'%t0)\n",
    "    return MNi56Msun,t0\n",
    "    \n",
    "\n",
    "def CalculateMonteCarlo1D(filename,dv,m_cell,XNi56,Nga,tmax,dtout,max_run_time):\n",
    "    os.chdir(workdir+'/MonteCarloCode/')\n",
    "    os.system(\"gcc -O3 -lm -o MonteCarlo1D.out main.c Vectors.c random.c Compton.c Arrays.c Ni56.c Settings1D.c\")\n",
    "    # create ejecta file for the Monte Carlo code\n",
    "    Ncells=len(m_cell)\n",
    "    Ejfile = open(\"Ejecta1D.txt\", \"w+\")\n",
    "    Ejfile.write(\"Ejecta file for Monte Carlo from file\\n\")\n",
    "    Ejfile.write(filename+\"\\n\")\n",
    "    Ejfile.write(\"dv,Ncell\\n\")\n",
    "    Ejfile.write(\"%e , %d\\n\"%(dv,Ncells))\n",
    "    Ejfile.write(\"mass[g],XNi56\\n\")\n",
    "    for l in range(Ncells):\n",
    "        Ejfile.write(\"%e , %e\\n\"%(m_cell[l],XNi56[l]))\n",
    "    Ejfile.close()\n",
    "    # create input file for the Monte Carlo code\n",
    "    # More parameters can be changed in Settings1D.c\n",
    "    inputfile = open(\"input.txt\", \"w+\")\n",
    "    inputfile.write(\"Nga,tmax,dtout,max_run_time\\n\")\n",
    "    inputfile.write(\"%e , %e , %e, %e\\n\"%(Nga,tmax*86400,dtout*86400,max_run_time))\n",
    "    inputfile.close()\n",
    "    os.system('./MonteCarlo1D.out')\n",
    "    os.chdir(workdir)\n",
    "    logfile=read_csv(workdir+'/MonteCarloCode/log_output.txt',header=0) \n",
    "    print(logfile)\n",
    "    MNi56Msun=logfile['Ni56Msun'][0]\n",
    "    t0=logfile['t0d'][0]\n",
    "    return MNi56Msun,t0\n",
    "    \n",
    "def CalculateMonteCarlo2D(Ejecta2Dfile,Nga,tmax,dtout,max_run_time):\n",
    "    # copy Ejecta file to input location\n",
    "    Ejecta2Dinputlocation=workdir+'/MonteCarloCode/Ejecta2D.dat';\n",
    "    copyfile(Ejecta2Dfile, Ejecta2Dinputlocation)\n",
    "    os.chdir(workdir+'/MonteCarloCode/')\n",
    "    os.system(\"gcc -O3 -lm -o MonteCarlo2D.out main.c Vectors.c random.c Compton.c Arrays.c Ni56.c Settings2D.c\")\n",
    "    # create input file for the Monte Carlo code\n",
    "    # More parameters can be changed in Settings1D.c\n",
    "    inputfile = open(\"input.txt\", \"w+\")\n",
    "    inputfile.write(\"Nga,tmax,dtout,max_run_time\\n\")\n",
    "    inputfile.write(\"%e , %e , %e , %e\\n\"%(Nga,tmax*86400,dtout*86400,max_run_time))\n",
    "    inputfile.close()\n",
    "    os.system('./MonteCarlo2D.out')\n",
    "    os.chdir(workdir)\n",
    "    logfile=read_csv(workdir+'/MonteCarloCode/log_output.txt',header=0) \n",
    "    print(logfile)\n",
    "    MNi56Msun=logfile['Ni56Msun'][0]\n",
    "    t0=logfile['t0d'][0]\n",
    "    return MNi56Msun,t0\n",
    "\n",
    "def QNidec_ga(td,MNi):  # total power released to gamma-rays (including the e+e- anihilation line assuming total positron anihilation)\n",
    "    return MNi*(6.45*exp(-td/8.76)+1.38*exp(-td/111.4))*1e43  \n",
    "\n",
    "def QNidec_pos(td,MNi):  # total power released to positron kinetic energy\n",
    "    return MNi*4.64*(-exp(-td/8.76)+exp(-td/111.4))*1e41  \n",
    "\n",
    "def QNidep(td,MNi,t0): # total deposition rate by gamma-rays and positrons taking into account gamma-ray escape, assuming full deposition of positron kinetic energy\n",
    "    fdep_ga=(1-exp(-t0**2/td**2))\n",
    "    return QNidec_ga(td,MNi)*fdep_ga+QNidec_pos(td,MNi)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Models from the literature\n",
    "[Chandrasekhar mass Delayed Detonations (1D) from Blondin et. al. 2013](#EjectaDDCBlondin13)<br><br>\n",
    "[Sub Chandra, central detonation of CO White Dwarfs (1D) by Stan Woosley for Moll et. al. 2014](#EjectaSubChWoosley14)<br><br>\n",
    "[Head on collisions of CO white dwarfs (2D) from Kushnir et. al. 2013](#Ejecta2DCollisionKushnir13)<br><br>"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<div id='EjectaDDCBlondin13'/>\n",
    "### Delayed detonation from Blondin et. al. 2013\n",
    "1D delayed detonation from Blondin et. al. 2013, MNRAS 429, 2127 (http://adsabs.harvard.edu/abs/2013MNRAS.429.2127B). Models downloaded from https://www-n.oca.eu/supernova/home.html, velocity, density and Ni56 fraction extracted and saved in .txt files with the appropreate name for convinience. Note some differences in the total Ni56 mass compared to table 1 in the paper, most notably for model DDC25.<br>\n",
    "Choose the specific model in the second line in the cell below and run it."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "subdir='/DDC_Blondin13/'\n",
    "model='DDC6' #DDC0, DDC6, DDC10,DDC15,DDC17,DDC20,DDC22,DDC25\n",
    "Ej_file=model+'_v_rho_XNi56_t_0.976d.txt'     \n",
    "\n",
    "ejecta=read_csv(workdir+subdir+Ej_file,names=['v','rho','XNi56'],header=1) # Header should have **two** lines for header=1. if the header has more or less than one line, \n",
    "                                                                        # adjust acordingly. Check that first value appears right\n",
    "#print(ejecta)\n",
    "day=86400\n",
    "t_file=0.976*day #seconds\n",
    "tNi56=8.8*day    #decay time of 56Ni, seconds\n",
    "rho_file=array(ejecta['rho'])\n",
    "v_file=array(ejecta['v'])*1e5 #cm/s\n",
    "XNi56_file=array(ejecta['XNi56'])\n",
    "XNi56_0_file=XNi56_file*exp(t_file/tNi56)\n",
    "rhot3_file=t_file**3*rho_file\n",
    "dv=5e6; #cm/s\n",
    "vmax=max(v_file)\n",
    "v_edge=arange(dv,vmax,dv)\n",
    "v_mid=v_edge-dv/2\n",
    "rhot3=interp(v_mid,v_file,rhot3_file,left=rhot3_file[0])\n",
    "m_cell=0*v_edge\n",
    "m_cell[0]=4*pi*dv**3/3*rhot3[0]\n",
    "m_cell[1:]=diff(4*pi*v_edge**3/3)*rhot3[1:]\n",
    "XNi56=interp(v_mid,v_file,XNi56_0_file,left=XNi56_0_file[0])\n",
    "MNi56Msun,t0=Analyze_model(v_edge,m_cell,XNi56)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Calculate the deposition using attached Monte Carlo c based code (which also calculates t0 independently)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "Nga=1e5; #number of gamma-ray photons. 10^5 should take <1 min on a laptop\n",
    "#and scale linearly.\n",
    "dtout=1; #output bins in days\n",
    "tmax=100; #max time to calculate \n",
    "max_run_time=500.0; #max amount of time allowed for the run (seconds)\n",
    "CalculateMonteCarlo1D(Ej_file,dv,m_cell,XNi56,Nga,tmax,dtout,max_run_time)\n",
    "outfile=workdir+'/MonteCarloCode/output.txt';\n",
    "logNgach=\"%.1f\" % log10(Nga)\n",
    "depfile=workdir+subdir+model+'_dep_MC_logNga'+logNgach+'.txt';\n",
    "copyfile(outfile, depfile)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Compare the analytic deposition to the Monte Carlo result (2 figures):"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "col='g.'\n",
    "logNgach='5.0' # change this accordingly if calculated with more photons\n",
    "depfile=workdir+subdir+model+'_dep_MC_logNga'+logNgach+'.txt';\n",
    "SN2=read_csv(depfile,names=['t','log10L'],header=1)                                                              # adjust acordingly\n",
    "td2=array(SN2['t'])\n",
    "log10L2=array(SN2['log10L'])\n",
    "L2=10**log10L2;\n",
    "IntLtdt2=cumtrapz(L2*td2,td2,initial=0);\n",
    "figure(1)\n",
    "plot(td2,log10L2,col)\n",
    "figure(2)\n",
    "plot(td2,td2**2.5*L2/IntLtdt2,col)\n",
    "\n",
    "td=linspace(0.1,100,1000)\n",
    "figure(1)\n",
    "Qanalytic=QNidep(td,MNi56Msun,t0)\n",
    "plot(td,log10(Qanalytic),'r')\n",
    "xlabel('t[d]')\n",
    "ylabel('log10[L[ergs/s]]')\n",
    "figure(2)\n",
    "IntQtdt=cumtrapz(Qanalytic*td,td,initial=0);\n",
    "plot(td,td**2.5*Qanalytic/IntQtdt,'r')\n",
    "ylim(4,8)\n",
    "xlabel('t[d]')\n",
    "ylabel('t^2.5*L/Int Ltdt [d^0.5]')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<div id='EjectaSubChWoosley14'/>\n",
    "### Central detonation of White Dwarfs with masses 0.8-1.1, calculated by S. Woosley, for Moll et. al. 2014\n",
    "Results appeared in the paper Moll, R., Raskin, C., Kasen, D., and Woosley, S. E. \n",
    "\"Type Ia Supernovae from Merging White Dwarfs. I. Prompt Detonations\"\n",
    "ApJ, 785, 105-117 (2014)\n",
    "In particular the 0.8 Msun model is Woosley's model found on directory\n",
    "woosley@medusa:/Volumes/DATA1/q/qdat/woosley/exps/det/p8/p8c1#final. \n",
    "It was run using the KEPLER code with the hydro directly coupled to a network of about 250 isotopes.\n",
    "Coulomb corrections and electron screening of reaction rates were \n",
    "included. It has 50% C 50% O, zero metallicity.<br>\n",
    "Choose the specific model in the second line in the cell below and run it.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "subdir='/SubChandraWoosley14/'\n",
    "model='WD0.8' # WD8.0, WD0.9, WD1.00, WD1.1\n",
    "Ej_file=model+'.txt'     \n",
    "ejecta=read_csv(workdir+subdir+Ej_file,names=['v_edge','m_cell','XNi56'],header=1) \n",
    "t_file=20 #seconds\n",
    "v_edge_file=array(ejecta['v_edge'])\n",
    "Ncells=len(v_edge_file)\n",
    "v_edge_file0=append(array([0]),v_edge_file); \n",
    "XNi56_file=array(ejecta['XNi56'])\n",
    "m_cell_file=array(ejecta['m_cell'])\n",
    "print('Mfile=%.4f Msun'%(sum(m_cell_file)/Msun))\n",
    "print('MNi56 in file=%.5f Msun'%(sum(m_cell_file*XNi56_file)/Msun))\n",
    "print('EK in file=%.4e erg'%(sum(m_cell_file*v_edge_file**2/2)))\n",
    "macum_file0=append(array([0]),cumsum(m_cell_file));\n",
    "dv=5e6; #cm/s\n",
    "vmax=max(v_edge_file)\n",
    "#print('vmax= ',vmax/1e8,' 10^3 km/s')\n",
    "v_edge=arange(dv,vmax,dv)\n",
    "v_mid=v_edge-dv/2\n",
    "macum0=append(array([0]),interp(v_edge,v_edge_file0,macum_file0))\n",
    "m_cell=diff(macum0)\n",
    "XNi56=interp(v_mid,v_edge_file,XNi56_file,left=XNi56_file[0])\n",
    "MNi56Msun,t0=Analyze_model(v_edge,m_cell,XNi56)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Calculate the deposition using attached Monte Carlo c based code (which also calculates t0 independently)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "Nga=1e5; #number of gamma-ray photons. 10^5 should take <1 min on a laptop\n",
    "#and scale linearly\n",
    "dtout=1; #output bins in days\n",
    "tmax=100; #max time to calculate \n",
    "max_run_time=500.0; #max amount of time allowed for the run (seconds)\n",
    "CalculateMonteCarlo1D(Ej_file,dv,m_cell,XNi56,Nga,tmax,dtout,max_run_time)\n",
    "outfile=workdir+'/MonteCarloCode/output.txt';\n",
    "logNgach=\"%.1f\" % log10(Nga)\n",
    "depfile=workdir+subdir+model+'_dep_MC_logNga'+logNgach+'.txt';\n",
    "copyfile(outfile, depfile)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Compare the analytic deposition to the Monte Carlo result (2 figures):"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "col='g.'\n",
    "logNgach='5.0' # change this accordingly if calculated with more photons\n",
    "depfile=workdir+subdir+model+'_dep_MC_logNga'+logNgach+'.txt';\n",
    "SN2=read_csv(depfile,names=['t','log10L'],header=1)                                                              # adjust acordingly\n",
    "td2=array(SN2['t'])\n",
    "log10L2=array(SN2['log10L'])\n",
    "L2=10**log10L2;\n",
    "IntLtdt2=cumtrapz(L2*td2,td2,initial=0);\n",
    "figure(1)\n",
    "plot(td2,log10L2,col)\n",
    "figure(2)\n",
    "plot(td2,td2**2.5*L2/IntLtdt2,col)\n",
    "\n",
    "td=linspace(0.1,100,1000)\n",
    "figure(1)\n",
    "Qanalytic=QNidep(td,MNi56Msun,t0)\n",
    "plot(td,log10(Qanalytic),'r')\n",
    "xlabel('t[d]')\n",
    "ylabel('log10[L[ergs/s]]')\n",
    "figure(2)\n",
    "IntQtdt=cumtrapz(Qanalytic*td,td,initial=0);\n",
    "plot(td,td**2.5*Qanalytic/IntQtdt,'r')\n",
    "ylim(4,8)\n",
    "xlabel('t[d]')\n",
    "ylabel('t^2.5*L/Int Ltdt [d^0.5]')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<div id='Ejecta2DCollisionKushnir13'/>\n",
    "### Head on collisions of CO WDs in mass range 0.5-1.0, 2D calculations from Kushnir et. al. 2013\n",
    "Calculated by Doron Kushnir using Flash. Results reported in [Kushnir et. al. 2013](http://adsabs.harvard.edu/abs/2013ApJ...778L..37K) \n",
    "These are 2D calculations and can only be analyzed here using the Monte Carlo code. Run the following to calculate the deposition in the model. If only $t_0$ and $^{56}$Ni mass are required, you can use a smaller number of photons. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "subdir='/Col2DKushnir13/'\n",
    "model='M05_M05'  #M05_M05,M06_M06,M07_M07,M08_M08,M09_M09\n",
    "file=model+'_ejecta_100x200.dat'  \n",
    "Ejecta2D=workdir+subdir+file\n",
    "\n",
    "Nga=1e5; # Number of photons in Monte Carlo. On a laptop should take less than a minute for Nga=1e5 and scale linearly\n",
    "dtout=1;\n",
    "tmax=100;\n",
    "max_run_time=300; \n",
    "MNi56Msun,t0=CalculateMonteCarlo2D(Ejecta2D,Nga,tmax,dtout,max_run_time)\n",
    "outfile=workdir+'/MonteCarloCode/output.txt';\n",
    "logNgach=\"%.1f\" % log10(Nga)\n",
    "depfile=workdir+subdir+model+'_dep_MC_logNga'+logNgach+'.txt';\n",
    "copyfile(outfile, depfile)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Compare the deposition function to the analytic estimate based on the deduced t0 <br>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "col='g.'\n",
    "logNgach='5.0' # change this accordingly if calculated with more photons\n",
    "depfile=workdir+subdir+model+'_dep_MC_logNga'+logNgach+'.txt';\n",
    "SN2=read_csv(depfile,names=['t','log10L'],header=1)                                                              # adjust acordingly\n",
    "td2=array(SN2['t'])\n",
    "log10L2=array(SN2['log10L'])\n",
    "L2=10**log10L2;\n",
    "IntLtdt2=cumtrapz(L2*td2,td2,initial=0);\n",
    "figure(1)\n",
    "plot(td2,log10L2,col)\n",
    "figure(2)\n",
    "plot(td2,td2**2.5*L2/IntLtdt2,col)\n",
    "\n",
    "td=linspace(0.1,100,1000)\n",
    "figure(1)\n",
    "Qanalytic=QNidep(td,MNi56Msun,t0)\n",
    "plot(td,log10(Qanalytic),'r')\n",
    "xlabel('t[d]')\n",
    "ylabel('log10[L[ergs/s]]')\n",
    "figure(2)\n",
    "IntQtdt=cumtrapz(Qanalytic*td,td,initial=0);\n",
    "plot(td,td**2.5*Qanalytic/IntQtdt,'r')\n",
    "ylim(4,8)\n",
    "xlabel('t[d]')\n",
    "ylabel('t^2.5*L/Int Ltdt [d^0.5]')"
   ]
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> anc/AnalyzeModels/DDC_Blondin13/DDC0_v_rho_XNi56_t_0.976d.txt <==
model DDC0 from Blondin et. al. 2013, MNRAS 429, 2127, downloaded from https://www-n.oca.eu/supernova/home.html and converted to appropriate format
v[km/s],rho[cm-3],XNi56
8.3909718e+02, 3.8959954e-09, 1.5308309e-02
8.4396934e+02, 3.8959954e-09, 1.5308309e-02
8.5875620e+02, 3.8959954e-09, 1.5308309e-02
8.8911169e+02, 3.8959954e-09, 1.5308309e-02
9.4336268e+02, 3.8959954e-09, 1.5308309e-02
1.0015955e+03, 3.8960987e-09, 1.5308309e-02
1.0634162e+03, 3.8977037e-09, 1.5308309e-02
1.1290527e+03, 3.9127949e-09, 1.5308309e-02
1.1987404e+03, 3.9274829e-09, 1.5308309e-02
1.2727293e+03, 3.9160009e-09, 1.5308309e-02
1.3512851e+03, 3.8632073e-09, 1.6463098e-02
1.4346895e+03, 3.8295053e-09, 2.0209563e-02
1.5232418e+03, 3.7922269e-09, 2.5646125e-02
1.6172597e+03, 3.7061369e-09, 3.1921825e-02
1.7170806e+03, 3.6300971e-09, 3.9558741e-02
1.8230627e+03, 3.5930293e-09, 4.9050097e-02
1.9355863e+03, 3.5485915e-09, 6.0945120e-02
2.0550551e+03, 3.4753616e-09, 7.7283339e-02
2.1818978e+03, 3.4083031e-09, 1.0186237e-01
2.3165694e+03, 3.3115559e-09, 1.3771123e-01
2.4595534e+03, 3.1730303e-09, 1.8949476e-01
2.6113626e+03, 3.0553751e-09, 2.5873726e-01
2.7725418e+03, 2.9135483e-09, 3.4085977e-01
2.9436694e+03, 2.7448884e-09, 4.3157384e-01
3.1253593e+03, 2.5594363e-09, 5.2313139e-01
3.3182636e+03, 2.3098781e-09, 6.0513105e-01
3.5230743e+03, 2.0233333e-09, 6.7043245e-01
3.7405265e+03, 1.6987452e-09, 7.1545125e-01
3.9714003e+03, 1.3452951e-09, 7.3917892e-01
4.2165241e+03, 1.1707604e-09, 7.4768169e-01
4.4767775e+03, 1.1624636e-09, 7.5428522e-01
4.7530944e+03, 1.1292914e-09, 7.6803684e-01
5.0464662e+03, 1.0370975e-09, 7.8565038e-01
5.3579455e+03, 9.5843683e-10, 7.9956097e-01
5.6886501e+03, 8.9516551e-10, 8.0731899e-01
6.0397664e+03, 8.2466543e-10, 8.1104177e-01
6.4125545e+03, 7.6031162e-10, 8.1339634e-01
6.8083520e+03, 7.0930239e-10, 8.1592781e-01
7.2285789e+03, 6.3871236e-10, 8.1924125e-01
7.6747432e+03, 5.5355337e-10, 8.2253116e-01
8.1484457e+03, 4.8470776e-10, 8.2135436e-01
8.6513863e+03, 4.3210191e-10, 8.0885650e-01
9.1853695e+03, 3.7210856e-10, 7.8020609e-01
9.7523113e+03, 3.1339647e-10, 7.3152684e-01
1.0354246e+04, 2.6394158e-10, 6.5790020e-01
1.0993334e+04, 2.2539019e-10, 5.5534402e-01
1.1671867e+04, 1.7043942e-10, 4.2904789e-01
1.2392281e+04, 1.1965332e-10, 2.9632277e-01
1.3157161e+04, 8.6862007e-11, 1.8125952e-01
1.3969367e+04, 6.3160083e-11, 1.0088525e-01
1.4819812e+04, 4.5771290e-11, 5.5026495e-02
1.5568424e+04, 3.4522420e-11, 3.3871035e-02
1.6172791e+04, 2.7221811e-11, 2.3649851e-02
1.6659969e+04, 2.2642682e-11, 1.7438754e-02
1.7086078e+04, 1.9600088e-11, 1.2646228e-02
1.7508831e+04, 1.7086940e-11, 8.4201713e-03
1.7940520e+04, 1.3813945e-11, 5.0076214e-03
1.8388217e+04, 1.1146398e-11, 2.5726516e-03
1.8879825e+04, 1.1274390e-11, 9.6310211e-04
1.9329019e+04, 1.5827263e-11, 2.3195489e-04
1.9655454e+04, 1.9553563e-11, 4.7523467e-05
1.9886227e+04, 1.9108455e-11, 1.6212787e-05
2.0071667e+04, 1.6771385e-11, 9.6679558e-06
2.0234318e+04, 1.4316842e-11, 6.9580528e-06
2.0393584e+04, 1.1800760e-11, 5.2770100e-06
2.0560105e+04, 9.6771286e-12, 3.8416509e-06
2.0758333e+04, 8.1912685e-12, 2.6449853e-06
2.1057338e+04, 7.1461319e-12, 1.5720139e-06
2.1570952e+04, 5.9321992e-12, 6.4460774e-07
2.2203883e+04, 4.5904274e-12, 2.1575255e-07
2.2898834e+04, 3.3422713e-12, 6.1596975e-08
2.3654148e+04, 2.2257879e-12, 1.5229569e-08
2.4491581e+04, 1.6030760e-12, 3.0641247e-09
2.5373734e+04, 1.1920781e-12, 5.9461586e-10
2.6271488e+04, 8.2620432e-13, 2.5224620e-10
2.7211022e+04, 5.6396427e-13, 2.2364527e-10
2.8208260e+04, 4.1837463e-13, 1.8880734e-10
2.9251109e+04, 3.2193681e-13, 1.2706187e-10
3.0419366e+04, 2.2381269e-13, 6.6159426e-11
3.1899389e+04, 1.3688867e-13, 2.3398495e-11
3.3817359e+04, 8.0071919e-14, 3.9972471e-12
3.5832419e+04, 4.5412833e-14, 2.2815791e-13
3.7717367e+04, 2.5780230e-14, 1.3602665e-14
3.9436972e+04, 1.5628206e-14, 1.4715191e-14
4.1018333e+04, 1.0322657e-14, 1.1249907e-14
4.2459914e+04, 7.0803856e-15, 7.2222198e-15
4.3781463e+04, 4.7249126e-15, 5.3290882e-15
4.5036712e+04, 3.0778063e-15, 4.9021913e-15
4.6259630e+04, 2.0118689e-15, 4.8571089e-15
4.7484787e+04, 1.3432117e-15, 4.8550327e-15
4.8716230e+04, 9.1334808e-16, 4.8550025e-15
4.9959278e+04, 6.2590289e-16, 4.8550025e-15
5.1212870e+04, 4.3161000e-16, 4.8550025e-15
5.2483910e+04, 2.9879841e-16, 4.8550025e-15
5.3772133e+04, 2.0768690e-16, 4.8550025e-15
5.5077989e+04, 1.4490818e-16, 4.8550025e-15
5.6398080e+04, 1.0157635e-16, 4.8550025e-15
5.7727530e+04, 7.1616671e-17, 4.8550025e-15
5.9060857e+04, 5.0849554e-17, 4.8550025e-15
6.0386076e+04, 3.6450825e-17, 4.8550025e-15
6.1695492e+04, 2.6421030e-17, 4.8550025e-15
6.2970097e+04, 1.9442518e-17, 4.8550025e-15
6.4195455e+04, 1.4561213e-17, 4.8550025e-15
6.5352974e+04, 1.1137830e-17, 4.8550025e-15
6.6421305e+04, 8.7328038e-18, 4.8550025e-15
6.7386930e+04, 7.0325793e-18, 4.8550025e-15
6.8228854e+04, 5.8378939e-18, 4.8550025e-15
6.8949255e+04, 4.9869361e-18, 4.8550025e-15
6.9535085e+04, 4.3923286e-18, 4.8550025e-15
6.9774548e+04, 4.1715934e-18, 4.8550025e-15
6.9894589e+04, 4.0654565e-18, 4.8550025e-15
6.9954687e+04, 4.0134107e-18, 4.8550025e-15
6.9984755e+04, 3.9876412e-18, 4.8550025e-15
6.9999042e+04, 3.9754564e-18, 4.8550025e-15
6.9999794e+04, 3.9748183e-18, 4.8550025e-15


==> anc/AnalyzeModels/DDC_Blondin13/DDC10_v_rho_XNi56_t_0.976d.txt <==
model DDC10 from Blondin et. al. 2013, MNRAS 429, 2127, downloaded from https://www-n.oca.eu/supernova/home.html and converted to appropriate format
v[km/s],rho[cm-3],XNi56
8.7721280e+02, 4.0476655e-09, 1.9892595e-02
8.8317941e+02, 4.0476655e-09, 1.9892595e-02
9.0132386e+02, 4.0476655e-09, 1.9892595e-02
9.3873872e+02, 4.0476655e-09, 1.9892595e-02
9.9890174e+02, 4.0476755e-09, 1.9892595e-02
1.0598902e+03, 4.0479012e-09, 1.9892595e-02
1.1246325e+03, 4.0498946e-09, 1.9892595e-02
1.1933295e+03, 4.0599093e-09, 1.9892595e-02
1.2662228e+03, 4.0852405e-09, 1.9904250e-02
1.3435688e+03, 4.1621734e-09, 2.1370362e-02
1.4256393e+03, 4.2868835e-09, 2.6366550e-02
1.5127230e+03, 4.3126246e-09, 3.4058006e-02
1.6051261e+03, 4.2236349e-09, 4.2098333e-02
1.7031735e+03, 4.1856669e-09, 5.0575001e-02
1.8072101e+03, 4.1818948e-09, 6.1666099e-02
1.9176017e+03, 4.1459749e-09, 7.6897341e-02
2.0347364e+03, 4.1083661e-09, 9.7909436e-02
2.1590262e+03, 4.0110316e-09, 1.2764543e-01
2.2909080e+03, 3.7908195e-09, 1.6992338e-01
2.4308458e+03, 3.5665518e-09, 2.2915064e-01
2.5793315e+03, 3.4082704e-09, 3.0365213e-01
2.7368873e+03, 3.2901698e-09, 3.8589757e-01
2.9040672e+03, 3.1286107e-09, 4.7054175e-01
3.0814591e+03, 2.8534510e-09, 5.5028176e-01
3.2696869e+03, 2.5110812e-09, 6.1312023e-01
3.4694123e+03, 2.1650999e-09, 6.4791404e-01
3.6813378e+03, 1.7943165e-09, 6.4502164e-01
3.9062085e+03, 1.3955695e-09, 6.0002096e-01
4.1448152e+03, 1.1817405e-09, 5.3202312e-01
4.3979969e+03, 1.1559144e-09, 4.8743001e-01
4.6666440e+03, 1.1343434e-09, 5.0234020e-01
4.9517011e+03, 1.0321351e-09, 5.6735731e-01
5.2541706e+03, 9.3555042e-10, 6.4354021e-01
5.5751162e+03, 8.8568517e-10, 7.0193100e-01
5.9156664e+03, 8.2941835e-10, 7.3606555e-01
6.2770187e+03, 7.6358554e-10, 7.5022380e-01
6.6604439e+03, 7.1436829e-10, 7.4979629e-01
7.0672902e+03, 6.6019766e-10, 7.3812493e-01
7.4989883e+03, 5.7744606e-10, 7.1541261e-01
7.9570563e+03, 5.0460198e-10, 6.7900572e-01
8.4431048e+03, 4.5483267e-10, 6.2569586e-01
8.9588431e+03, 3.9883648e-10, 5.5357773e-01
9.5060848e+03, 3.3820918e-10, 4.6256709e-01
1.0086754e+04, 2.8762330e-10, 3.5701984e-01
1.0702893e+04, 2.3561612e-10, 2.4861152e-01
1.1356668e+04, 1.8031458e-10, 1.5440011e-01
1.2050378e+04, 1.2883647e-10, 8.7633929e-02
1.2786986e+04, 9.4873831e-11, 4.8718242e-02
1.3549359e+04, 7.1745436e-11, 2.8177327e-02
1.4228727e+04, 5.3569173e-11, 1.7033266e-02
1.4772135e+04, 4.1001210e-11, 1.0132274e-02
1.5258091e+04, 3.9627648e-11, 5.2521057e-03
1.5673587e+04, 4.7268115e-11, 2.3202734e-03
1.5982696e+04, 6.5822243e-11, 9.8648641e-04
1.6202202e+04, 7.2188620e-11, 4.4063328e-04
1.6362542e+04, 7.0842319e-11, 2.1314154e-04
1.6489382e+04, 6.2290831e-11, 1.1879462e-04
1.6595429e+04, 5.1793072e-11, 8.5690937e-05
1.6692256e+04, 4.4567996e-11, 7.1605364e-05
1.6788029e+04, 3.9813432e-11, 6.1073490e-05
1.6886046e+04, 3.6029670e-11, 5.0967200e-05
1.6993377e+04, 3.2431106e-11, 4.0465397e-05
1.7122371e+04, 2.8742758e-11, 3.0125920e-05
1.7347368e+04, 2.3587563e-11, 1.9793419e-05
1.7843805e+04, 1.6887630e-11, 8.5815242e-06
1.8517504e+04, 1.2759187e-11, 2.7293924e-06
1.9250655e+04, 9.4141132e-12, 6.1722192e-07
2.0024229e+04, 6.5834365e-12, 1.0482488e-07
2.0837276e+04, 4.6772286e-12, 1.7716494e-08
2.1653211e+04, 3.5581391e-12, 3.6334174e-09
2.2448169e+04, 2.5578504e-12, 1.0331730e-09
2.3242201e+04, 1.8066108e-12, 4.1123723e-10
2.4050954e+04, 1.3237697e-12, 2.2136076e-10
2.4865754e+04, 1.0155422e-12, 1.3741269e-10
2.5688401e+04, 7.8928500e-13, 8.1902624e-11
2.6552895e+04, 5.9569645e-13, 4.1671590e-11
2.7554440e+04, 4.2606253e-13, 1.6478822e-11
2.8888374e+04, 2.8675587e-13, 4.3593289e-12
3.0616678e+04, 1.6725247e-13, 4.9734550e-13
3.2486866e+04, 8.2968244e-14, 2.5219788e-14
3.4471696e+04, 4.1149015e-14, 5.0860915e-15
3.6406526e+04, 2.2505961e-14, 2.7870783e-15
3.8199621e+04, 1.3750434e-14, 1.0273065e-15
3.9796829e+04, 9.8095690e-15, 2.9604517e-16
4.1205369e+04, 7.0138972e-15, 9.0239377e-17
4.2486460e+04, 4.6580385e-15, 4.7807866e-17
4.3690808e+04, 2.9985340e-15, 4.2435540e-17
4.4883475e+04, 1.9425857e-15, 4.2088610e-17
4.6081049e+04, 1.2988921e-15, 4.2081188e-17
4.7291721e+04, 8.8044307e-16, 4.2081188e-17
4.8512422e+04, 6.0079676e-16, 4.2081188e-17
4.9749791e+04, 4.1177521e-16, 4.2081188e-17
5.1006963e+04, 2.8320188e-16, 4.2081188e-17
5.2286768e+04, 1.9527783e-16, 4.2081188e-17
5.3590094e+04, 1.3497187e-16, 4.2081188e-17
5.4915716e+04, 9.3555184e-17, 4.2081188e-17
5.6262011e+04, 6.5057379e-17, 4.2081188e-17
5.7620828e+04, 4.5482209e-17, 4.2081188e-17
5.8987392e+04, 3.2000161e-17, 4.2081188e-17
6.0345009e+04, 2.2744963e-17, 4.2081188e-17
6.1685979e+04, 1.6357624e-17, 4.2081188e-17
6.2988411e+04, 1.1956758e-17, 4.2081188e-17
6.4237322e+04, 8.9067243e-18, 4.2081188e-17
6.5412000e+04, 6.7869737e-18, 4.2081188e-17
6.6488329e+04, 5.3131678e-18, 4.2081188e-17
6.7455322e+04, 4.2782471e-18, 4.2081188e-17
6.8288656e+04, 3.5586474e-18, 4.2081188e-17
6.8994553e+04, 3.0499770e-18, 4.2081188e-17
6.9559841e+04, 2.6986236e-18, 4.2081188e-17
6.9786659e+04, 2.5700180e-18, 4.2081188e-17
6.9900345e+04, 2.5080318e-18, 4.2081188e-17
6.9957258e+04, 2.4776008e-18, 4.2081188e-17
6.9985731e+04, 2.4625218e-18, 4.2081188e-17
6.9999260e+04, 2.4553952e-18, 4.2081188e-17
6.9999973e+04, 2.4550206e-18, 4.2081188e-17


==> anc/AnalyzeModels/DDC_Blondin13/DDC15_v_rho_XNi56_t_0.976d.txt <==
model DDC15 from Blondin et. al. 2013, MNRAS 429, 2127, downloaded from https://www-n.oca.eu/supernova/home.html and converted to appropriate format
v[km/s],rho[cm-3],XNi56
8.7166905e+02, 4.2537191e-09, 2.0970405e-02
8.7744269e+02, 4.2537191e-09, 2.0970405e-02
8.9499407e+02, 4.2537191e-09, 2.0970405e-02
9.3115710e+02, 4.2537191e-09, 2.0970405e-02
9.9030752e+02, 4.2537271e-09, 2.0970405e-02
1.0508676e+03, 4.2539537e-09, 2.0970405e-02
1.1151545e+03, 4.2563604e-09, 2.0970405e-02
1.1833741e+03, 4.2683079e-09, 2.0970405e-02
1.2557670e+03, 4.2909970e-09, 2.1200387e-02
1.3325886e+03, 4.3396835e-09, 2.3155262e-02
1.4141098e+03, 4.4544275e-09, 2.8988776e-02
1.5006180e+03, 4.5246516e-09, 3.7054458e-02
1.5924183e+03, 4.4847278e-09, 4.5260565e-02
1.6898346e+03, 4.4455251e-09, 5.4670562e-02
1.7932102e+03, 4.4476390e-09, 6.7597316e-02
1.9029099e+03, 4.3994558e-09, 8.5058787e-02
2.0193205e+03, 4.3470889e-09, 1.0658143e-01
2.1428525e+03, 4.2088630e-09, 1.3545201e-01
2.2739416e+03, 3.9917243e-09, 1.7921722e-01
2.4130500e+03, 3.7930141e-09, 2.4116121e-01
2.5606684e+03, 3.6302037e-09, 3.1989286e-01
2.7173174e+03, 3.5073561e-09, 4.0852567e-01
2.8835494e+03, 3.3138095e-09, 4.9201111e-01
3.0599506e+03, 2.9791252e-09, 5.6202207e-01
3.2471432e+03, 2.5902535e-09, 6.1241154e-01
3.4457872e+03, 2.2034686e-09, 6.3342412e-01
3.6565834e+03, 1.8468188e-09, 6.1074426e-01
3.8802750e+03, 1.3912642e-09, 5.3463634e-01
4.1176509e+03, 1.1328524e-09, 4.2971093e-01
4.3695484e+03, 1.1684656e-09, 3.5834244e-01
4.6368556e+03, 1.1487920e-09, 3.6819443e-01
4.9205154e+03, 1.0118474e-09, 4.4668545e-01
5.2215281e+03, 9.2725933e-10, 5.4013042e-01
5.5409552e+03, 8.8283977e-10, 6.1153973e-01
5.8799233e+03, 8.2528082e-10, 6.5317674e-01
6.2396278e+03, 7.5705975e-10, 6.6979660e-01
6.6213372e+03, 7.1430713e-10, 6.6749136e-01
7.0263978e+03, 6.6616568e-10, 6.5002689e-01
7.4562379e+03, 5.7839681e-10, 6.1761478e-01
7.9123734e+03, 5.0541307e-10, 5.6866840e-01
8.3964131e+03, 4.6040107e-10, 5.0279734e-01
8.9100640e+03, 3.9717811e-10, 4.2006750e-01
9.4551374e+03, 3.3951651e-10, 3.2358427e-01
1.0033556e+04, 2.9736932e-10, 2.2459803e-01
1.0647359e+04, 2.4260984e-10, 1.3903095e-01
1.1298711e+04, 1.7426791e-10, 7.9432941e-02
1.1989910e+04, 1.2227455e-10, 4.5324242e-02
1.2717758e+04, 9.5434516e-11, 2.7022463e-02
1.3366678e+04, 7.5124012e-11, 1.6638124e-02
1.3844261e+04, 6.2855836e-11, 1.0549307e-02
1.4202848e+04, 5.5337311e-11, 6.7357673e-03
1.4515991e+04, 4.8948067e-11, 4.1127400e-03
1.4827578e+04, 4.1164369e-11, 2.3258866e-03
1.5144140e+04, 3.5978916e-11, 1.2408075e-03
1.5462479e+04, 3.6438995e-11, 6.1037164e-04
1.5747372e+04, 4.6448549e-11, 2.7250811e-04
1.5951284e+04, 6.4766746e-11, 1.2609296e-04
1.6097282e+04, 7.3104628e-11, 6.5786312e-05
1.6217408e+04, 7.2787533e-11, 3.8196076e-05
1.6332271e+04, 6.4229021e-11, 2.5042924e-05
1.6448961e+04, 5.1096089e-11, 1.9066379e-05
1.6578431e+04, 4.2097724e-11, 1.4907105e-05
1.6764430e+04, 3.4850916e-11, 1.0874740e-05
1.7197386e+04, 2.4420507e-11, 5.3525879e-06
1.7814119e+04, 1.6428165e-11, 2.0582342e-06
1.8538329e+04, 1.1681418e-11, 6.2746816e-07
1.9311827e+04, 8.6232602e-12, 1.4971184e-07
2.0095425e+04, 6.2641315e-12, 2.8369772e-08
2.0882246e+04, 4.4487350e-12, 4.2301741e-09
2.1670112e+04, 3.2713916e-12, 8.3922465e-10
2.2434436e+04, 2.5271449e-12, 3.0522636e-10
2.3164061e+04, 1.9709270e-12, 1.6323922e-10
2.3866613e+04, 1.5043023e-12, 1.0285913e-10
2.4570981e+04, 1.1093249e-12, 6.0133675e-11
2.5333330e+04, 8.1927058e-13, 3.1757651e-11
2.6215178e+04, 6.1591847e-13, 1.4791895e-11
2.7380100e+04, 4.2778890e-13, 5.3287271e-12
2.8956022e+04, 2.7466268e-13, 1.0825215e-12
3.0733156e+04, 1.5423053e-13, 9.4480495e-14
3.2615375e+04, 7.3863458e-14, 6.2059804e-15
3.4575744e+04, 3.4173291e-14, 2.8579939e-15
3.6468010e+04, 1.8106900e-14, 8.8985510e-16
3.8208634e+04, 1.1913687e-14, 1.4263130e-16
3.9748086e+04, 8.7936984e-15, 1.8169666e-17
4.1106460e+04, 6.1760661e-15, 5.7820674e-18
4.2343588e+04, 4.0596674e-15, 4.6356209e-18
4.3523622e+04, 2.6114796e-15, 4.5218664e-18
4.4700880e+04, 1.7026315e-15, 4.5143161e-18
4.5889301e+04, 1.1439006e-15, 4.5140865e-18
4.7092020e+04, 7.7602860e-16, 4.5140842e-18
4.8306663e+04, 5.2965908e-16, 4.5140842e-18
4.9541066e+04, 3.6276619e-16, 4.5140842e-18
5.0796924e+04, 2.4920186e-16, 4.5140842e-18
5.2077501e+04, 1.7154013e-16, 4.5140842e-18
5.3382687e+04, 1.1833562e-16, 4.5140842e-18
5.4711956e+04, 8.1825258e-17, 4.5140842e-18
5.6062372e+04, 5.6758046e-17, 4.5140842e-18
5.7426961e+04, 3.9569756e-17, 4.5140842e-18
5.8799741e+04, 2.7763565e-17, 4.5140842e-18
6.0165587e+04, 1.9673809e-17, 4.5140842e-18
6.1517179e+04, 1.4098369e-17, 4.5140842e-18
6.2832004e+04, 1.0266110e-17, 4.5140842e-18
6.4096600e+04, 7.6137577e-18, 4.5140842e-18
6.5288609e+04, 5.7750751e-18, 4.5140842e-18
6.6385510e+04, 4.4977680e-18, 4.5140842e-18
6.7373465e+04, 3.6038798e-18, 4.5140842e-18
6.8228888e+04, 2.9825092e-18, 4.5140842e-18
6.8955771e+04, 2.5441869e-18, 4.5140842e-18
6.9541371e+04, 2.2411003e-18, 4.5140842e-18
6.9777668e+04, 2.1299218e-18, 4.5140842e-18
6.9896117e+04, 2.0764186e-18, 4.5140842e-18
6.9955418e+04, 2.0501729e-18, 4.5140842e-18
6.9985086e+04, 2.0371739e-18, 4.5140842e-18
6.9999184e+04, 2.0310296e-18, 4.5140842e-18
6.9999926e+04, 2.0307064e-18, 4.5140842e-18


==> anc/AnalyzeModels/DDC_Blondin13/DDC17_v_rho_XNi56_t_0.976d.txt <==
model DDC17 from Blondin et. al. 2013, MNRAS 429, 2127, downloaded from https://www-n.oca.eu/supernova/home.html and converted to appropriate format
v[km/s],rho[cm-3],XNi56
8.7889575e+02, 4.4725308e-09, 2.3766348e-02
8.8283488e+02, 4.4725308e-09, 2.3766348e-02
8.9475851e+02, 4.4725308e-09, 2.3766348e-02
9.1909106e+02, 4.4725308e-09, 2.3766348e-02
9.7170002e+02, 4.4725270e-09, 2.3766348e-02
1.0322229e+03, 4.4724094e-09, 2.3766348e-02
1.0965037e+03, 4.4698288e-09, 2.3766348e-02
1.1647876e+03, 4.4646286e-09, 2.3766993e-02
1.2373239e+03, 4.4690504e-09, 2.4020727e-02
1.3143772e+03, 4.5307507e-09, 2.5858816e-02
1.3962290e+03, 4.6446399e-09, 3.1267441e-02
1.4831781e+03, 4.6635333e-09, 4.0029147e-02
1.5755419e+03, 4.6467396e-09, 4.9784038e-02
1.6736575e+03, 4.6213390e-09, 5.9606578e-02
1.7778832e+03, 4.5764381e-09, 7.1205761e-02
1.8885995e+03, 4.5432277e-09, 8.7567730e-02
2.0062105e+03, 4.4862849e-09, 1.1055406e-01
2.1311457e+03, 4.3346623e-09, 1.4270221e-01
2.2638611e+03, 4.1232919e-09, 1.8911728e-01
2.4048413e+03, 3.9240066e-09, 2.5295617e-01
2.5546009e+03, 3.7685934e-09, 3.3195463e-01
2.7136867e+03, 3.6278758e-09, 4.1788076e-01
2.8826794e+03, 3.4021069e-09, 4.9875904e-01
3.0621960e+03, 3.0495609e-09, 5.6476543e-01
3.2528918e+03, 2.6395348e-09, 6.0709823e-01
3.4554631e+03, 2.2364584e-09, 6.1361192e-01
3.6706494e+03, 1.8085085e-09, 5.7230226e-01
3.8992362e+03, 1.3618541e-09, 4.8535260e-01
4.1420581e+03, 1.1272324e-09, 3.8313597e-01
4.4000015e+03, 1.1256546e-09, 3.1413380e-01
4.6740081e+03, 1.1071522e-09, 3.0986534e-01
4.9650783e+03, 9.9855233e-10, 3.6259747e-01
5.2742746e+03, 9.1460351e-10, 4.3785630e-01
5.6027260e+03, 8.6406271e-10, 5.0229184e-01
5.9516313e+03, 8.0186854e-10, 5.4079124e-01
6.3222645e+03, 7.4679788e-10, 5.5340672e-01
6.7159785e+03, 7.1092833e-10, 5.4441616e-01
7.1342108e+03, 6.4472551e-10, 5.1659787e-01
7.5784882e+03, 5.5604744e-10, 4.7087670e-01
8.0504326e+03, 4.9417869e-10, 4.0866343e-01
8.5517670e+03, 4.4327224e-10, 3.3359263e-01
9.0843215e+03, 3.8376340e-10, 2.5247853e-01
9.6500405e+03, 3.3084020e-10, 1.7494723e-01
1.0250989e+04, 2.7405519e-10, 1.1099099e-01
1.0889362e+04, 2.0778359e-10, 6.6264892e-02
1.1567488e+04, 1.4959498e-10, 3.8872044e-02
1.2287844e+04, 1.0853094e-10, 2.2220071e-02
1.3031880e+04, 7.9934067e-11, 1.1029827e-02
1.3609843e+04, 8.4673395e-11, 4.8087980e-03
1.4007354e+04, 1.2312021e-10, 1.9010085e-03
1.4273689e+04, 1.5617449e-10, 7.3700038e-04
1.4460355e+04, 1.5776048e-10, 3.0531929e-04
1.4603911e+04, 1.4263705e-10, 1.5778155e-04
1.4717557e+04, 1.1926226e-10, 1.1002937e-04
1.4813688e+04, 1.0134487e-10, 9.1718755e-05
1.4898248e+04, 8.7972110e-11, 7.9732901e-05
1.4976411e+04, 7.7115115e-11, 6.9294773e-05
1.5053443e+04, 6.7879809e-11, 5.9850496e-05
1.5132611e+04, 5.9841329e-11, 5.1627119e-05
1.5218225e+04, 5.2367046e-11, 4.4481623e-05
1.5315949e+04, 4.5080188e-11, 3.7438905e-05
1.5451830e+04, 3.7388494e-11, 2.8079298e-05
1.5834190e+04, 2.8556214e-11, 1.2896493e-05
1.6501150e+04, 2.2429652e-11, 5.3309411e-06
1.7211685e+04, 1.6752577e-11, 1.5531018e-06
1.7946239e+04, 1.2001426e-11, 3.3016870e-07
1.8717976e+04, 7.9860239e-12, 5.8880824e-08
1.9527758e+04, 5.7965167e-12, 1.0674210e-08
2.0305807e+04, 4.7466170e-12, 2.1779419e-09
2.1011987e+04, 3.9176040e-12, 4.9286964e-10
2.1657815e+04, 3.0633136e-12, 1.4906465e-10
2.2276314e+04, 2.2807812e-12, 6.2302604e-11
2.2911407e+04, 1.6793437e-12, 2.9009294e-11
2.3595482e+04, 1.2608292e-12, 1.3606379e-11
2.4382839e+04, 9.7373685e-13, 5.8112283e-12
2.5364259e+04, 7.3793248e-13, 2.0728752e-12
2.6792274e+04, 4.6694007e-13, 4.0487609e-13
2.8467988e+04, 2.5470043e-13, 3.3299789e-14
3.0240810e+04, 1.3454749e-13, 4.1932737e-15
3.2129275e+04, 6.7106287e-14, 2.5624462e-15
3.4025097e+04, 3.1453490e-14, 8.1164147e-16
3.5814201e+04, 1.6955446e-14, 1.3977261e-16
3.7427286e+04, 1.1578441e-14, 3.7208444e-17
3.8844354e+04, 8.1967557e-15, 1.0887804e-17
4.0115755e+04, 5.3947456e-15, 2.1009473e-18
4.1299428e+04, 3.4336346e-15, 6.6538527e-19
4.2464675e+04, 2.1862273e-15, 5.6090057e-19
4.3633914e+04, 1.4349887e-15, 5.5790127e-19
4.4818524e+04, 9.5913427e-16, 5.5787728e-19
4.6014829e+04, 6.4609096e-16, 5.5787728e-19
4.7229524e+04, 4.3707989e-16, 5.5787728e-19
4.8465778e+04, 2.9665302e-16, 5.5787728e-19
4.9728372e+04, 2.0169848e-16, 5.5787728e-19
5.1018406e+04, 1.3735875e-16, 5.5787728e-19
5.2337185e+04, 9.3672979e-17, 5.5787728e-19
5.3683197e+04, 6.4003975e-17, 5.5787728e-19
5.5053773e+04, 4.3848029e-17, 5.5787728e-19
5.6443423e+04, 3.0169514e-17, 5.5787728e-19
5.7845306e+04, 2.0881237e-17, 5.5787728e-19
5.9250737e+04, 1.4566699e-17, 5.5787728e-19
6.0648344e+04, 1.0267893e-17, 5.5787728e-19
6.2025386e+04, 7.3321720e-18, 5.5787728e-19
6.3363443e+04, 5.3232348e-18, 5.5787728e-19
6.4644244e+04, 3.9428945e-18, 5.5787728e-19
6.5841087e+04, 2.9944379e-18, 5.5787728e-19
6.6940265e+04, 2.3359778e-18, 5.5787728e-19
6.7909600e+04, 1.8828019e-18, 5.5787728e-19
6.8749418e+04, 1.5657640e-18, 5.5787728e-19
6.9442426e+04, 1.3470814e-18, 5.5787728e-19
6.9729597e+04, 1.2662272e-18, 5.5787728e-19
6.9873627e+04, 1.2276381e-18, 5.5787728e-19
6.9945754e+04, 1.2087872e-18, 5.5787728e-19
6.9981846e+04, 1.1994702e-18, 5.5787728e-19
6.9998995e+04, 1.1950704e-18, 5.5787728e-19
6.9999898e+04, 1.1948399e-18, 5.5787728e-19


==> anc/AnalyzeModels/DDC_Blondin13/DDC20_v_rho_XNi56_t_0.976d.txt <==
model DDC20 from Blondin et. al. 2013, MNRAS 429, 2127, downloaded from https://www-n.oca.eu/supernova/home.html and converted to appropriate format
v[km/s],rho[cm-3],XNi56
8.7691587e+02, 4.6263016e-09, 2.4670440e-02
8.8206976e+02, 4.6263016e-09, 2.4670440e-02
8.9771391e+02, 4.6263016e-09, 2.4670440e-02
9.2983950e+02, 4.6263016e-09, 2.4670440e-02
9.8722460e+02, 4.6262704e-09, 2.4670440e-02
1.0487372e+03, 4.6251124e-09, 2.4670440e-02
1.1140812e+03, 4.6059498e-09, 2.4670440e-02
1.1834965e+03, 4.5738548e-09, 2.4670440e-02
1.2572370e+03, 4.5812972e-09, 2.5135013e-02
1.3355720e+03, 4.7035107e-09, 2.8173388e-02
1.4187878e+03, 4.8680064e-09, 3.5713066e-02
1.5071887e+03, 4.9026581e-09, 4.5699658e-02
1.6010975e+03, 4.9055154e-09, 5.5566789e-02
1.7008575e+03, 4.8960462e-09, 6.6342815e-02
1.8068333e+03, 4.8544956e-09, 8.0640786e-02
1.9194122e+03, 4.7293644e-09, 9.9369106e-02
2.0390056e+03, 4.5801639e-09, 1.2518195e-01
2.1660505e+03, 4.4523364e-09, 1.6463995e-01
2.3010112e+03, 4.2867886e-09, 2.2108267e-01
2.4443809e+03, 4.0997734e-09, 2.9232561e-01
2.5966837e+03, 3.9458514e-09, 3.7847804e-01
2.7584760e+03, 3.7498323e-09, 4.6512130e-01
2.9303491e+03, 3.4304562e-09, 5.3879357e-01
3.1129312e+03, 3.0030391e-09, 5.9385840e-01
3.3068895e+03, 2.5468184e-09, 6.1873682e-01
3.5129328e+03, 2.1103183e-09, 5.9888298e-01
3.7318141e+03, 1.6574064e-09, 5.2168287e-01
3.9643332e+03, 1.3725618e-09, 3.9429470e-01
4.2113401e+03, 1.5125840e-09, 2.6704580e-01
4.4737372e+03, 1.2706664e-09, 2.0295397e-01
4.7524836e+03, 1.0732566e-09, 2.0809004e-01
5.0485980e+03, 9.3345453e-10, 2.5809385e-01
5.3631624e+03, 8.8053167e-10, 3.2024186e-01
5.6973265e+03, 8.4112133e-10, 3.6853268e-01
6.0523114e+03, 7.8944298e-10, 3.9231125e-01
6.4294145e+03, 7.2611348e-10, 3.9289782e-01
6.8300138e+03, 6.7797575e-10, 3.7378466e-01
7.2555734e+03, 5.9970514e-10, 3.3707110e-01
7.7076485e+03, 5.3336345e-10, 2.8513106e-01
8.1878911e+03, 4.8427270e-10, 2.2416491e-01
8.6980563e+03, 4.2960046e-10, 1.6271274e-01
9.2400086e+03, 3.6357283e-10, 1.0887052e-01
9.8157284e+03, 3.2486770e-10, 6.8256542e-02
1.0427320e+04, 2.6092431e-10, 4.2038668e-02
1.1077018e+04, 1.8915386e-10, 2.5922628e-02
1.1772362e+04, 1.4151685e-10, 1.4529376e-02
1.2415174e+04, 9.7048869e-11, 7.1292321e-03
1.2965061e+04, 9.4222142e-11, 2.9399819e-03
1.3403467e+04, 1.2227783e-10, 1.0740207e-03
1.3705506e+04, 1.7991339e-10, 3.9859017e-04
1.3908449e+04, 1.9277245e-10, 1.6231719e-04
1.4047905e+04, 1.8857873e-10, 7.8623318e-05
1.4151330e+04, 1.7299480e-10, 5.0236218e-05
1.4235608e+04, 1.5408177e-10, 3.9981944e-05
1.4308851e+04, 1.3572136e-10, 3.5299061e-05
1.4377258e+04, 1.1799298e-10, 3.1897216e-05
1.4445786e+04, 1.0096136e-10, 2.8624773e-05
1.4516987e+04, 8.5855864e-11, 2.5348106e-05
1.4593151e+04, 7.3699719e-11, 2.2206491e-05
1.4680929e+04, 6.3799394e-11, 1.9221784e-05
1.4795602e+04, 5.4616700e-11, 1.5877880e-05
1.5175457e+04, 3.7711995e-11, 8.5407415e-06
1.5799791e+04, 2.7058040e-11, 3.3068865e-06
1.6500983e+04, 2.0423191e-11, 9.5717535e-07
1.7221271e+04, 1.4535121e-11, 2.4625145e-07
1.7955809e+04, 1.0478654e-11, 5.9251190e-08
1.8680099e+04, 8.0076852e-12, 1.1803105e-08
1.9369903e+04, 6.2947936e-12, 1.9773550e-09
2.0025164e+04, 4.8748913e-12, 4.0155839e-10
2.0659110e+04, 3.7540160e-12, 1.3836659e-10
2.1290111e+04, 2.9356064e-12, 5.4785426e-11
2.1927372e+04, 2.3798927e-12, 2.2731022e-11
2.2580930e+04, 1.9379191e-12, 9.4111227e-12
2.3275539e+04, 1.5092408e-12, 3.7001320e-12
2.4121170e+04, 1.0933446e-12, 1.3369410e-12
2.5397166e+04, 7.3969527e-13, 3.0985266e-13
2.6980224e+04, 3.9814870e-13, 3.7302031e-14
2.8661289e+04, 1.9144754e-13, 5.5788889e-15
3.0447096e+04, 9.4769099e-14, 3.5644321e-15
3.2353693e+04, 4.9960644e-14, 1.4206848e-15
3.4184274e+04, 2.9193516e-14, 2.2029326e-16
3.5817643e+04, 1.7963299e-14, 1.2258199e-17
3.7262372e+04, 1.1639061e-14, 5.4192260e-19
3.8559170e+04, 7.4720523e-15, 1.7847349e-19
3.9770968e+04, 4.7003531e-15, 1.4978445e-19
4.0937026e+04, 2.9754363e-15, 1.4784125e-19
4.2099368e+04, 1.9250787e-15, 1.4779279e-19
4.3264770e+04, 1.2756521e-15, 1.4779279e-19
4.4440973e+04, 8.5343230e-16, 1.4779279e-19
4.5628529e+04, 5.7461035e-16, 1.4779279e-19
4.6836345e+04, 3.8831270e-16, 1.4779279e-19
4.8067834e+04, 2.6309503e-16, 1.4779279e-19
4.9326847e+04, 1.7851938e-16, 1.4779279e-19
5.0614318e+04, 1.2129349e-16, 1.4779279e-19
5.1931152e+04, 8.2507829e-17, 1.4779279e-19
5.3275798e+04, 5.6230515e-17, 1.4779279e-19
5.4645607e+04, 3.8423571e-17, 1.4779279e-19
5.6035788e+04, 2.6360248e-17, 1.4779279e-19
5.7440281e+04, 1.8183918e-17, 1.4779279e-19
5.8851940e+04, 1.2633318e-17, 1.4779279e-19
6.0260348e+04, 8.8601819e-18, 1.4779279e-19
6.1654585e+04, 6.2870056e-18, 1.4779279e-19
6.3016743e+04, 4.5299139e-18, 1.4779279e-19
6.4329167e+04, 3.3251644e-18, 1.4779279e-19
6.5567031e+04, 2.4983519e-18, 1.4779279e-19
6.6714135e+04, 1.9260087e-18, 1.4779279e-19
6.7737836e+04, 1.5326678e-18, 1.4779279e-19
6.8635828e+04, 1.2579377e-18, 1.4779279e-19
6.9385997e+04, 1.0686777e-18, 1.4779279e-19
6.9702188e+04, 9.9822642e-19, 1.4779279e-19
6.9860823e+04, 9.6476252e-19, 1.4779279e-19
6.9940277e+04, 9.4845292e-19, 1.4779279e-19
6.9980037e+04, 9.4040247e-19, 1.4779279e-19
6.9998931e+04, 9.3660276e-19, 1.4779279e-19
6.9999926e+04, 9.3640255e-19, 1.4779279e-19


==> anc/AnalyzeModels/DDC_Blondin13/DDC22_v_rho_XNi56_t_0.976d.txt <==
model DDC22 from Blondin et. al. 2013, MNRAS 429, 2127, downloaded from https://www-n.oca.eu/supernova/home.html and converted to appropriate format
v[km/s],rho[cm-3],XNi56
8.3857553e+02, 4.1755569e-09, 2.9242895e-02
8.4458506e+02, 4.1755569e-09, 2.9242895e-02
8.6287331e+02, 4.1755569e-09, 2.9242895e-02
9.0064638e+02, 4.1755603e-09, 2.9242895e-02
9.6035700e+02, 4.1758943e-09, 2.9242895e-02
1.0208167e+03, 4.1840364e-09, 2.9242895e-02
1.0850903e+03, 4.2790395e-09, 2.9242895e-02
1.1534107e+03, 4.6226776e-09, 2.9302181e-02
1.2260328e+03, 5.0457058e-09, 3.0035156e-02
1.3032274e+03, 5.1828318e-09, 3.3541353e-02
1.3852823e+03, 5.1488108e-09, 4.1700951e-02
1.4725037e+03, 5.1236994e-09, 5.1688619e-02
1.5652168e+03, 5.2004165e-09, 6.0376051e-02
1.6637674e+03, 5.2209442e-09, 7.1277898e-02
1.7685230e+03, 5.1951165e-09, 8.6903521e-02
1.8798743e+03, 5.1700707e-09, 1.0586895e-01
1.9982367e+03, 5.1436291e-09, 1.3170868e-01
2.1240514e+03, 5.0443931e-09, 1.7301908e-01
2.2577879e+03, 4.8396003e-09, 2.3227113e-01
2.3999447e+03, 4.5704765e-09, 3.0239593e-01
2.5510522e+03, 4.3161687e-09, 3.7778617e-01
2.7116738e+03, 4.0686758e-09, 4.5360501e-01
2.8824087e+03, 3.7505703e-09, 5.1606928e-01
3.0638935e+03, 3.2717278e-09, 5.4549604e-01
3.2568051e+03, 2.7331211e-09, 5.2657607e-01
3.4618629e+03, 2.7940769e-09, 4.4994101e-01
3.6798319e+03, 2.7649375e-09, 3.3766701e-01
3.9115247e+03, 1.9264590e-09, 2.3279097e-01
4.1578057e+03, 2.1370289e-09, 1.5971941e-01
4.4195931e+03, 1.3190011e-09, 1.3042264e-01
4.6978635e+03, 9.5956385e-10, 1.3891530e-01
4.9936546e+03, 8.9757509e-10, 1.6877749e-01
5.3080696e+03, 8.6858267e-10, 2.0103826e-01
5.6422810e+03, 8.3278662e-10, 2.2292323e-01
5.9975354e+03, 7.8729859e-10, 2.3023730e-01
6.3751576e+03, 7.2971923e-10, 2.2265477e-01
6.7765559e+03, 6.5874137e-10, 2.0152067e-01
7.2032275e+03, 5.8382341e-10, 1.7009982e-01
7.6567636e+03, 5.3032886e-10, 1.3382577e-01
8.1388556e+03, 4.8240570e-10, 9.8700091e-02
8.6513015e+03, 4.1962797e-10, 6.9220570e-02
9.1960125e+03, 3.6588430e-10, 4.7248146e-02
9.7750201e+03, 3.2554881e-10, 3.1559680e-02
1.0390484e+04, 2.5599414e-10, 1.9492889e-02
1.1043864e+04, 1.7483419e-10, 9.9815708e-03
1.1580747e+04, 1.3195148e-10, 4.6821346e-03
1.2032359e+04, 1.2763497e-10, 1.9202494e-03
1.2443529e+04, 1.4371058e-10, 6.8644514e-04
1.2772283e+04, 1.8841745e-10, 2.1527192e-04
1.2987069e+04, 2.2639882e-10, 8.3453764e-05
1.3137383e+04, 2.4064183e-10, 4.0183578e-05
1.3245067e+04, 2.4081494e-10, 2.5908826e-05
1.3327637e+04, 2.3433264e-10, 2.0236417e-05
1.3397978e+04, 2.0349878e-10, 1.7297274e-05
1.3464054e+04, 1.6186940e-10, 1.5413642e-05
1.3530118e+04, 1.2939408e-10, 1.3863840e-05
1.3598497e+04, 1.0881458e-10, 1.2405441e-05
1.3673115e+04, 9.6412473e-11, 1.0978537e-05
1.3758178e+04, 8.7823537e-11, 9.4529954e-06
1.3896583e+04, 7.8427346e-11, 7.3141604e-06
1.4323511e+04, 5.3536947e-11, 3.8249687e-06
1.4885768e+04, 3.4677439e-11, 1.8106249e-06
1.5539943e+04, 2.5594517e-11, 6.5850015e-07
1.6198057e+04, 1.9508499e-11, 1.7370925e-07
1.6837988e+04, 1.4915049e-11, 3.6447770e-08
1.7452770e+04, 1.1857380e-11, 9.3634079e-09
1.8039212e+04, 9.4949600e-12, 2.6521330e-09
1.8596512e+04, 7.4607225e-12, 7.0310856e-10
1.9145396e+04, 5.8059211e-12, 2.5423763e-10
1.9695465e+04, 4.5564986e-12, 8.5102867e-11
2.0260206e+04, 3.6637958e-12, 2.4727499e-11
2.0854789e+04, 3.0353898e-12, 7.3708302e-12
2.1503711e+04, 2.5346418e-12, 2.1302902e-12
2.2288273e+04, 2.0326565e-12, 5.0051058e-13
2.3507829e+04, 1.2633210e-12, 5.7635491e-14
2.4998158e+04, 6.0838622e-13, 5.7370751e-15
2.6572115e+04, 2.9613155e-13, 5.1915126e-15
2.8245172e+04, 1.4058969e-13, 3.7350124e-15
3.0023570e+04, 7.2520126e-14, 1.2727863e-15
3.1921293e+04, 3.7615790e-14, 1.6429634e-16
3.3783027e+04, 2.0005292e-14, 4.3511182e-18
3.5435427e+04, 1.4506741e-14, 5.2496302e-20
3.6860567e+04, 1.0560447e-14, 1.1191436e-20
3.8103077e+04, 6.7807969e-15, 9.0592088e-21
3.9263625e+04, 4.1486204e-15, 8.9459852e-21
4.0399541e+04, 2.5766889e-15, 8.9438823e-21
4.1544941e+04, 1.6727253e-15, 8.9438750e-21
4.2700072e+04, 1.1095007e-15, 8.9438750e-21
4.3866264e+04, 7.4063429e-16, 8.9438750e-21
4.5047463e+04, 4.9718350e-16, 8.9438750e-21
4.6250903e+04, 3.3478004e-16, 8.9438750e-21
4.7480728e+04, 2.2584363e-16, 8.9438750e-21
4.8739317e+04, 1.5253754e-16, 8.9438750e-21
5.0028099e+04, 1.0312402e-16, 8.9438750e-21
5.1347240e+04, 6.9793111e-17, 8.9438750e-21
5.2695663e+04, 4.7309590e-17, 8.9438750e-21
5.4070150e+04, 3.2151569e-17, 8.9438750e-21
5.5467637e+04, 2.1926449e-17, 8.9438750e-21
5.6881575e+04, 1.5031247e-17, 8.9438750e-21
5.8307804e+04, 1.0367321e-17, 8.9438750e-21
5.9735230e+04, 7.2128916e-18, 8.9438750e-21
6.1156967e+04, 5.0685864e-18, 8.9438750e-21
6.2553635e+04, 3.6122616e-18, 8.9438750e-21
6.3912322e+04, 2.6169829e-18, 8.9438750e-21
6.5205112e+04, 1.9379413e-18, 8.9438750e-21
6.6416152e+04, 1.4704780e-18, 8.9438750e-21
6.7511369e+04, 1.1505708e-18, 8.9438750e-21
6.8485907e+04, 9.2798747e-19, 8.9438750e-21
6.9311930e+04, 7.7526970e-19, 8.9438750e-21
6.9666194e+04, 7.1819275e-19, 8.9438750e-21
6.9844004e+04, 6.9124815e-19, 8.9438750e-21
6.9933080e+04, 6.7815582e-19, 8.9438750e-21
6.9977660e+04, 6.7170356e-19, 8.9438750e-21
6.9998846e+04, 6.6866013e-19, 8.9438750e-21
6.9999961e+04, 6.6850034e-19, 8.9438750e-21


==> anc/AnalyzeModels/DDC_Blondin13/DDC25_v_rho_XNi56_t_0.976d.txt <==
model DDC25 from Blondin et. al. 2013, MNRAS 429, 2127, downloaded from https://www-n.oca.eu/supernova/home.html and converted to appropriate format
v[km/s],rho[cm-3],XNi56
8.4846635e+02, 4.8040350e-09, 3.0859952e-02
8.5455510e+02, 4.8040350e-09, 3.0859952e-02
8.7308476e+02, 4.8040350e-09, 3.0859952e-02
9.1135815e+02, 4.8040350e-09, 3.0859952e-02
9.7186625e+02, 4.8040230e-09, 3.0859952e-02
1.0332862e+03, 4.8033155e-09, 3.0859952e-02
1.0985905e+03, 4.7957389e-09, 3.0859964e-02
1.1680221e+03, 4.7891658e-09, 3.0898383e-02
1.2418418e+03, 4.8250174e-09, 3.1771042e-02
1.3203269e+03, 5.0348953e-09, 3.6718102e-02
1.4037724e+03, 5.3189680e-09, 4.7784244e-02
1.4924917e+03, 5.5325815e-09, 5.8818001e-02
1.5868181e+03, 5.6071646e-09, 6.7509318e-02
1.6871059e+03, 5.6662210e-09, 8.1266705e-02
1.7937321e+03, 5.6464633e-09, 1.0159637e-01
1.9070970e+03, 5.4653573e-09, 1.2702623e-01
2.0276267e+03, 5.3951118e-09, 1.6104470e-01
2.1557740e+03, 5.2610324e-09, 2.0727980e-01
2.2920202e+03, 5.1596794e-09, 2.6826443e-01
2.4368772e+03, 4.9887139e-09, 3.4100753e-01
2.5908894e+03, 4.7529419e-09, 4.1560782e-01
2.7546352e+03, 4.4072792e-09, 4.7820856e-01
2.9287298e+03, 3.9212395e-09, 5.1234617e-01
3.1138273e+03, 3.3194435e-09, 4.9978144e-01
3.3106231e+03, 2.5237948e-09, 4.2850104e-01
3.5198565e+03, 1.9962085e-09, 3.1590909e-01
3.7423135e+03, 2.1361172e-09, 2.0943008e-01
3.9788300e+03, 2.1734657e-09, 1.3631372e-01
4.2302945e+03, 1.1503122e-09, 8.9677142e-02
4.4976517e+03, 9.5326437e-10, 6.0379111e-02
4.7819060e+03, 9.1140834e-10, 4.5358338e-02
5.0841254e+03, 8.8568050e-10, 4.0232785e-02
5.4054452e+03, 8.4518814e-10, 3.9613653e-02
5.7470727e+03, 7.9235578e-10, 3.9903043e-02
6.1102911e+03, 7.5124439e-10, 3.9383210e-02
6.4964653e+03, 6.9187504e-10, 3.7531534e-02
6.9070458e+03, 6.2771363e-10, 3.4588187e-02
7.3435753e+03, 5.8100279e-10, 3.1004689e-02
7.8076938e+03, 5.3517834e-10, 2.6833117e-02
8.3011448e+03, 4.8376682e-10, 2.1424185e-02
8.8257822e+03, 4.1393332e-10, 1.4415569e-02
9.3851676e+03, 3.6904245e-10, 7.3495031e-03
9.8387749e+03, 3.1980753e-10, 3.2690848e-03
1.0182728e+04, 2.6198058e-10, 1.4848760e-03
1.0525533e+04, 2.1375649e-10, 6.6893714e-04
1.0911929e+04, 2.0144359e-10, 2.6795223e-04
1.1278603e+04, 2.1340236e-10, 1.0009260e-04
1.1564448e+04, 3.1337570e-10, 3.6824675e-05
1.1747048e+04, 3.9559593e-10, 1.5996132e-05
1.1865641e+04, 3.9740475e-10, 9.6020707e-06
1.1952798e+04, 3.5758269e-10, 7.3639325e-06
1.2024008e+04, 2.8722560e-10, 6.3514602e-06
1.2088918e+04, 2.3512398e-10, 5.6940754e-06
1.2152353e+04, 2.0202112e-10, 5.1411743e-06
1.2218451e+04, 1.7934281e-10, 4.6158065e-06
1.2289452e+04, 1.6139013e-10, 4.0846726e-06
1.2372243e+04, 1.4483237e-10, 3.5022276e-06
1.2514828e+04, 1.2252510e-10, 2.7072420e-06
1.2843204e+04, 8.8619376e-11, 1.6070058e-06
1.3270288e+04, 6.3524639e-11, 8.2281087e-07
1.3737489e+04, 4.6162284e-11, 3.5852446e-07
1.4232097e+04, 3.3781453e-11, 1.2631237e-07
1.4742542e+04, 2.6110906e-11, 4.0238544e-08
1.5238845e+04, 2.2600903e-11, 1.3866973e-08
1.5704775e+04, 1.9182108e-11, 4.5864611e-09
1.6148102e+04, 1.5511449e-11, 1.3296618e-09
1.6588551e+04, 1.3681549e-11, 4.1994052e-10
1.7020767e+04, 1.3167975e-11, 1.6686512e-10
1.7442019e+04, 1.2397381e-11, 5.5502694e-11
1.7873422e+04, 1.0557722e-11, 2.2751441e-11
1.8369222e+04, 8.7105819e-12, 9.5720656e-12
1.9057402e+04, 6.5072612e-12, 3.3234078e-12
2.0174693e+04, 3.0605690e-12, 5.6488512e-13
2.1449746e+04, 1.3846618e-12, 5.3660982e-14
2.2805383e+04, 6.9418096e-13, 6.0954119e-15
2.4246697e+04, 3.4078876e-13, 1.7543757e-15
2.5779103e+04, 1.9723726e-13, 3.9468963e-16
2.7408358e+04, 9.9947544e-14, 4.3275603e-17
2.9141070e+04, 4.4431886e-14, 1.6557763e-18
3.0925880e+04, 2.2830133e-14, 4.4392073e-20
3.2544382e+04, 1.5290921e-14, 9.0374394e-21
3.3944621e+04, 1.0660296e-14, 8.9439805e-21
3.5183411e+04, 6.8209198e-15, 8.9439805e-21
3.6326981e+04, 4.1696854e-15, 8.9439805e-21
3.7433807e+04, 2.5542794e-15, 8.9439805e-21
3.8542282e+04, 1.6199802e-15, 8.9439805e-21
3.9660059e+04, 1.0535406e-15, 8.9439805e-21
4.0789628e+04, 6.9145067e-16, 8.9439805e-21
4.1935390e+04, 4.5635354e-16, 8.9439805e-21
4.3104383e+04, 3.0212994e-16, 8.9439805e-21
4.4300114e+04, 2.0041946e-16, 8.9439805e-21
4.5526248e+04, 1.3306662e-16, 8.9439805e-21
4.6784494e+04, 8.8404565e-17, 8.9439805e-21
4.8075526e+04, 5.8768673e-17, 8.9439805e-21
4.9398446e+04, 3.9112164e-17, 8.9439805e-21
5.0752762e+04, 2.6068555e-17, 8.9439805e-21
5.2136313e+04, 1.7413977e-17, 8.9439805e-21
5.3548467e+04, 1.1662615e-17, 8.9439805e-21
5.4985557e+04, 7.8392985e-18, 8.9439805e-21
5.6446930e+04, 5.2893977e-18, 8.9439805e-21
5.7925863e+04, 3.5885725e-18, 8.9439805e-21
5.9420042e+04, 2.4490982e-18, 8.9439805e-21
6.0915637e+04, 1.6868294e-18, 8.9439805e-21
6.2406573e+04, 1.1736837e-18, 8.9439805e-21
6.3868117e+04, 8.2936893e-19, 8.9439805e-21
6.5288294e+04, 5.9632509e-19, 8.9439805e-21
6.6632272e+04, 4.3927260e-19, 8.9439805e-21
6.7883748e+04, 3.3228706e-19, 8.9439805e-21
6.9008419e+04, 2.5970100e-19, 8.9439805e-21
6.9518402e+04, 2.3254631e-19, 8.9439805e-21
6.9774804e+04, 2.2005301e-19, 8.9439805e-21
6.9903360e+04, 2.1406037e-19, 8.9439805e-21
6.9967727e+04, 2.1112546e-19, 8.9439805e-21
6.9998322e+04, 2.0974561e-19, 8.9439805e-21
6.9999932e+04, 2.0967318e-19, 8.9439805e-21


==> anc/AnalyzeModels/DDC_Blondin13/DDC6_v_rho_XNi56_t_0.976d.txt <==
model DDC6 from Blondin et. al. 2013, MNRAS 429, 2127, downloaded from https://www-n.oca.eu/supernova/home.html and converted to appropriate format
v[km/s],rho[cm-3],XNi56
8.7230046e+02, 3.9576460e-09, 1.8492931e-02
8.7648881e+02, 3.9576460e-09, 1.8492931e-02
8.8917489e+02, 3.9576460e-09, 1.8492931e-02
9.1510056e+02, 3.9576460e-09, 1.8492931e-02
9.6737284e+02, 3.9576459e-09, 1.8492931e-02
1.0265789e+03, 3.9576341e-09, 1.8492931e-02
1.0893693e+03, 3.9573254e-09, 1.8492931e-02
1.1560001e+03, 3.9543753e-09, 1.8492931e-02
1.2267064e+03, 3.9523317e-09, 1.8492931e-02
1.3017375e+03, 3.9567813e-09, 1.8733383e-02
1.3813578e+03, 3.9880788e-09, 2.1028955e-02
1.4658480e+03, 4.0360448e-09, 2.6734664e-02
1.5555061e+03, 4.0360763e-09, 3.3937512e-02
1.6506480e+03, 3.9734215e-09, 4.0920026e-02
1.7516093e+03, 3.9687314e-09, 4.8921691e-02
1.8587458e+03, 3.9828965e-09, 5.9957425e-02
1.9724353e+03, 3.9337452e-09, 7.5698919e-02
2.0930786e+03, 3.8567250e-09, 9.8247273e-02
2.2211009e+03, 3.7422025e-09, 1.3148831e-01
2.3569537e+03, 3.5419277e-09, 1.7815584e-01
2.5011159e+03, 3.3460669e-09, 2.4005088e-01
2.6540958e+03, 3.2107148e-09, 3.1880644e-01
2.8164325e+03, 3.0831097e-09, 4.0647786e-01
2.9886986e+03, 2.9037035e-09, 4.9263128e-01
3.1715012e+03, 2.6359430e-09, 5.7193723e-01
3.3654849e+03, 2.3137801e-09, 6.3580461e-01
3.5713335e+03, 1.9806364e-09, 6.7349550e-01
3.7897728e+03, 1.6314810e-09, 6.7739073e-01
4.0215729e+03, 1.2870409e-09, 6.4830853e-01
4.2675509e+03, 1.1317675e-09, 6.0976509e-01
4.5285740e+03, 1.1561827e-09, 6.0073428e-01
4.8055626e+03, 1.0917979e-09, 6.3602463e-01
5.0994930e+03, 9.8108136e-10, 6.9661885e-01
5.4114016e+03, 9.1683425e-10, 7.5205667e-01
5.7423879e+03, 8.6226568e-10, 7.8835114e-01
6.0936190e+03, 7.9912293e-10, 8.0642248e-01
6.4663329e+03, 7.4466063e-10, 8.1081932e-01
6.8618437e+03, 6.9866325e-10, 8.0549377e-01
7.2815459e+03, 6.1728443e-10, 7.9269306e-01
7.7269189e+03, 5.3725932e-10, 7.7168208e-01
8.1995330e+03, 4.8367095e-10, 7.3976881e-01
8.7010544e+03, 4.4037972e-10, 6.9426636e-01
9.2332511e+03, 3.6975655e-10, 6.3039051e-01
9.7979995e+03, 3.1159823e-10, 5.4256500e-01
1.0397290e+04, 2.6863451e-10, 4.3069513e-01
1.1033237e+04, 2.1848189e-10, 3.0781617e-01
1.1708081e+04, 1.5943770e-10, 1.9562611e-01
1.2424201e+04, 1.1393806e-10, 1.1183735e-01
1.3185915e+04, 8.5896006e-11, 6.1342081e-02
1.3958912e+04, 6.3295692e-11, 3.5491702e-02
1.4617021e+04, 5.1015407e-11, 2.2131951e-02
1.5127485e+04, 4.0443221e-11, 1.4388143e-02
1.5543058e+04, 3.1125568e-11, 9.2031796e-03
1.5959782e+04, 2.8536553e-11, 5.0934766e-03
1.6369241e+04, 3.2392189e-11, 2.2528017e-03
1.6694524e+04, 4.7427952e-11, 8.6964449e-04
1.6922483e+04, 5.2643327e-11, 3.5056629e-04
1.7088867e+04, 5.0168429e-11, 1.7320266e-04
1.7219916e+04, 4.0856191e-11, 1.1183321e-04
1.7335449e+04, 3.3641799e-11, 8.5492623e-05
1.7444346e+04, 2.9408678e-11, 6.9711574e-05
1.7554716e+04, 2.6217592e-11, 5.7345017e-05
1.7673055e+04, 2.3398008e-11, 4.5499192e-05
1.7814358e+04, 2.0714872e-11, 3.3286414e-05
1.8041043e+04, 1.7733676e-11, 2.1190014e-05
1.8524619e+04, 1.4090077e-11, 9.2415274e-06
1.9180576e+04, 1.0353007e-11, 2.6862352e-06
1.9916559e+04, 7.4980636e-12, 5.3917753e-07
2.0686536e+04, 5.8074749e-12, 9.1240347e-08
2.1464766e+04, 4.0568927e-12, 1.7302119e-08
2.2290859e+04, 2.6023812e-12, 3.7595755e-09
2.3176466e+04, 1.9388386e-12, 9.1348404e-10
2.4039318e+04, 1.5039510e-12, 3.5321945e-10
2.4861451e+04, 1.1206973e-12, 2.2952933e-10
2.5676575e+04, 8.0914145e-13, 1.6814638e-10
2.6528407e+04, 5.8688895e-13, 1.1282162e-10
2.7492441e+04, 4.2951095e-13, 6.3709430e-11
2.8680951e+04, 3.0324591e-13, 2.7405323e-11
3.0361295e+04, 1.8405170e-13, 6.1463512e-12
3.2218557e+04, 1.0420659e-13, 6.2593141e-13
3.4189218e+04, 5.4796841e-14, 2.5762357e-14
3.6235239e+04, 2.6864860e-14, 4.4943631e-15
3.8121292e+04, 1.6111542e-14, 3.0310042e-15
3.9809496e+04, 1.1673322e-14, 1.7904579e-15
4.1291947e+04, 8.3725233e-15, 8.1695270e-16
4.2612588e+04, 5.5548372e-15, 3.8963384e-16
4.3842788e+04, 3.5478058e-15, 2.9981235e-16
4.5054015e+04, 2.2825164e-15, 2.9106634e-16
4.6266976e+04, 1.5183362e-15, 2.9072213e-16
4.7490001e+04, 1.0264390e-15, 2.9071807e-16
4.8719394e+04, 6.9967872e-16, 2.9071807e-16
4.9963639e+04, 4.7930585e-16, 2.9071807e-16
5.1224410e+04, 3.2979884e-16, 2.9071807e-16
5.2506823e+04, 2.2760420e-16, 2.9071807e-16
5.3810562e+04, 1.5754802e-16, 2.9071807e-16
5.5135746e+04, 1.0937032e-16, 2.9071807e-16
5.6479743e+04, 7.6211353e-17, 2.9071807e-16
5.7836038e+04, 5.3388723e-17, 2.9071807e-16
5.9198125e+04, 3.7650832e-17, 2.9071807e-16
6.0550266e+04, 2.6832862e-17, 2.9071807e-16
6.1883561e+04, 1.9354948e-17, 2.9071807e-16
6.3174496e+04, 1.4200102e-17, 2.9071807e-16
6.4407903e+04, 1.0624780e-17, 2.9071807e-16
6.5562934e+04, 8.1383479e-18, 2.9071807e-16
6.6617362e+04, 6.4063908e-18, 2.9071807e-16
6.7558423e+04, 5.1908513e-18, 2.9071807e-16
6.8365748e+04, 4.3433859e-18, 2.9071807e-16
6.9045125e+04, 3.7446312e-18, 2.9071807e-16
6.9584048e+04, 3.3324651e-18, 2.9071807e-16
6.9798382e+04, 3.1822360e-18, 2.9071807e-16
6.9905797e+04, 3.1096810e-18, 2.9071807e-16
6.9959566e+04, 3.0740244e-18, 2.9071807e-16
6.9986466e+04, 3.0563530e-18, 2.9071807e-16
6.9999248e+04, 3.0479911e-18, 2.9071807e-16
6.9999920e+04, 3.0475510e-18, 2.9071807e-16


==> anc/AnalyzeModels/MonteCarloCode/Arrays.c <==
//
//  Variables.c
//  MonteCarlo
//
//  Created by Boaz Katz on 2/7/13.
//
//

#include "random.h"
#include "Arrays.h"
#include <string.h>
#include <stdio.h>
#include <stdlib.h>
#include <unistd.h>
#include <time.h>
#include <math.h>

double trapz(double *x,double *y,int N){
    int l;
    double intydx;
    intydx=0;
    for(l=0;l<N-1;l++){
        intydx+=0.5*(y[l+1]+y[l])*(x[l+1]-x[l]);
    }
    return intydx;
}

double interp1_1(double x1,double x2,double y1,double y2,double x){
    return (y1+(y2-y1)/(x2-x1)*(x-x1));
}

int find_first_grearter_than_log(double *sorted_array, int sorted_array_length, double x){
    int ind5;
    //printf("first element is %f\n",sorted_array[0]);
    if(sorted_array_length>6){
        ind5=floor(sorted_array_length/2.);
        //printf("ind5 is %d\n",ind5);
        if(x<sorted_array[ind5-1]){
            return find_first_grearter_than_log(sorted_array,ind5,x);
        }
        else{
            return find_first_grearter_than_log(&sorted_array[ind5],sorted_array_length-ind5,x)+ind5;
        }
    }
    else{
        return find_first_grearter_than_linear(sorted_array, sorted_array_length,x);
    }
}
int find_first_grearter_than_linear(double *sorted_array, int sorted_array_length, double x){
    int l;
    if(x>=sorted_array[sorted_array_length-1]){
        return -1;
    }
    else{
        l=0;
        while(x>=sorted_array[l]){
            l++;
        }
    }
    return l;
}
void find_first_grearter_than_test(void){
    double A[1000];
    int ind1,l;
    double x;
    for(l=0;l<1000;l++){
        A[l]=l*1.0+0.00001*l;
    }
    x=345.3;
    ind1=find_first_grearter_than_log(A,1000,x);
    printf("first element greater than %f is %f at location %d\n",x,A[ind1],ind1);
}
double Arrays_sum(double *x,int N){
    int l=0;
    double sumx;
    sumx=0;
    for(l=0;l<N;l++){
        sumx=sumx+x[l];
    }
    return sumx;
}


==> anc/AnalyzeModels/MonteCarloCode/Arrays.h <==
//
//  Variables.h
//  MonteCarlo
//
//  Created by Boaz Katz on 2/7/13.
//
//
#include "Vectors.h"


#ifndef MonteCarlo_Arrays_h
#define MonteCarlo_Arrays_h

typedef int var_int[2000000];
typedef double var_s[2000000];
typedef vec var_vec[2000000];

double trapz(double *x,double *y,int N);
double interp1_1(double x1,double x2,double y1,double y2,double x);
int find_first_grearter_than_log(double *sorted_array, int sorted_array_length, double x);
int find_first_grearter_than_linear(double *sorted_array, int sorted_array_length, double x);
void find_first_grearter_than_test(void);
double Arrays_sum(double *x,int N);


#endif

//Definitions
//
#ifndef pi
// Make sure M_PI is defined.
#define pi           3.14159265358979323846
#endif




==> anc/AnalyzeModels/MonteCarloCode/Compton.c <==
//
//  Compton.c
//  MonteCarlo
//
//  Created by Boaz Katz on 2/7/13.
//
//

#include "Compton.h"
#include "random.h"
#include <string.h>
#include <stdio.h>
#include <stdlib.h>
#include <unistd.h>
#include <time.h>
#include <math.h>

void Compton_Initialize(void){
    int lte,lhnu;
    double coste,hnu;
    rand_Initialize();
    Compton_photo_abs_coeff=pow(alpha_e,4.)*sqrt(2.)*8.;
    for(lhnu=0;lhnu<Compton_Nhnu;lhnu++){
        hnu=Compton_hnu_of_lhnu(lhnu);
        for(lte=0;lte<Compton_Nte;lte++){
            coste=Compton_coste_of_lte(lte);
            Compton_coste_grid[lte]=coste;
            Compton_dPdcoste_grid[lte]=Compton_dsigdcoste(hnu,coste);
        }
        Compton_sigtot_check[lhnu]=rand_create_y_of_x_list(Compton_coste_grid,Compton_dPdcoste_grid,Compton_Nte,Compton_Nx,Compton_coste_of_x_list[lhnu]);
    }
}
double Compton_rand_coste(double hnu){
    int lhnu;
    double x,coste1,coste2,hnu1,hnu2;
    x=rand_uniform();
    lhnu=Compton_lhnu_of_hnu(hnu);
    hnu1=Compton_hnu_of_lhnu(lhnu);
    hnu2=Compton_hnu_of_lhnu(lhnu+1);
    coste1=rand_y_of_x(x, Compton_coste_of_x_list[lhnu], Compton_Nx);
    coste2=rand_y_of_x(x, Compton_coste_of_x_list[lhnu+1], Compton_Nx);
    return interp1_1(hnu1,hnu2,coste1,coste2,hnu);
}
double Compton_Eout_Ein(double hnu,double coste){
    return 1./(1+hnu*(1-coste));
}
double Compton_dsigdcoste(double hnu,double coste){
    double f;
    f=Compton_Eout_Ein(hnu,coste);
    return 3./8.*f*f*(f+1./f+coste*coste-1);
}
double Compton_sigtot(double hnu){
    double x1_2,lnx1_2,sig34;
    x1_2=1.+2.*hnu;
    lnx1_2=log(x1_2);
    sig34=(1+hnu)/(hnu*hnu*hnu)*(2*hnu*(1+hnu)/x1_2-lnx1_2)+lnx1_2/(2.*hnu)-(1.+3.*hnu)/(x1_2*x1_2);
    return 3./4.*sig34*sigma_T;
}

//tests
double Compton_test_sigtot(void){
    double hnu,sig_err_max,sig_err,sigtot;
    int lhnu;
    sig_err_max=0;
    for (lhnu=0;lhnu<Compton_Nhnu;lhnu++){
        hnu=Compton_hnu_of_lhnu(lhnu);
        sigtot=Compton_sigtot(hnu);
        //printf("lhnu= %d sigtot( %f )= %f\n",lhnu,hnu,sigtot);
        sig_err=(Compton_sigtot_check[lhnu]*sigma_T-sigtot)/sigtot;
        if(fabs(sig_err)>sig_err_max){
            sig_err_max=fabs(sig_err);
        }
    }
    return sig_err_max;
}
double Compton_hnu_of_lhnu_linear(int lhnu){
        return Compton_hnu_min+(double)lhnu/((double)Compton_Nhnu-1.)*(Compton_hnu_max-Compton_hnu_min);
}
void Compton_test_dist(double hnu){
    int l,ll;
    printf("coste_v=[");
    for (ll=0;ll<100;ll++){
        for(l=0;l<1000;l++){
            printf("%f ",Compton_rand_coste(hnu));
        }
        printf("...\n");
    }
    printf("];\n");
    printf("coste_v=coste_v(1:end); [hn,hc]=hist(coste_v,30); plot(hc,hn/length(coste_v)/(hc(2)-hc(1)),'b.'); hold on;\n");
    printf("f=@(coste)Compton_dsig_dcoste(%e,coste); Nor=quad(f,-1,1); plot(hc,f(hc)/Nor,'r');\n",hnu);
}



int Compton_lhnu_of_hnu_linear(double hnu){
    return floor((hnu-Compton_hnu_min)/(Compton_hnu_max-Compton_hnu_min)*((double)Compton_Nhnu-1.));
}
double Compton_coste_of_lte(int lte){
    return -1.+2.*(double)lte/((double)Compton_Nte-1.);
}

double Compton_photo_absorption(double hnu){
    return Compton_photo_abs_coeff*pow(hnu,3.5);
}

==> anc/AnalyzeModels/MonteCarloCode/Compton.h <==
//
//  Compton.h
//  MonteCarlo
//
//  Created by Boaz Katz on 2/7/13.
//
//
#include "Vectors.h"
#include "Arrays.h"
#include "random.h"

#ifndef MonteCarlo_Compton_h
#define MonteCarlo_Compton_h

//variables
//x is the random variable and not hnu.
double Compton_coste_of_x_list[2000][2000],Compton_coste_grid[200000],Compton_dPdcoste_grid[200000];
double Compton_hnu_min,Compton_hnu_max,Compton_sigtot_check[1000],Compton_dcoste,Compton_dx;
int Compton_Nx,Compton_Nte,Compton_Nhnu;
double Compton_photo_abs_coeff;

// functions

double Compton_rand_coste(double hnu);
void Compton_Initialize(void);
double Compton_Eout_Ein(double hnu,double coste);
double Compton_dsigdcoste(double hnu,double coste);
double Compton_sigtot(double hnu);
double Compton_test_sigtot(void);
void Compton_test_dist(double hnu);
double (*Compton_hnu_of_lhnu)(int lhnu);
int (*Compton_lhnu_of_hnu)(double hnu);
double Compton_hnu_of_lhnu_linear(int lhnu);
int Compton_lhnu_of_hnu_linear(double hnu);
double Compton_coste_of_lte(int lte);
double Compton_photo_absorption(double hnu);

#endif

#ifndef alpha_e
// Fine structure constant.
#define alpha_e           7.29735257e-3
#endif

#ifndef sigma_T
// Thompson cross section
#define sigma_T           0.6652459e-24
#endif






==> anc/AnalyzeModels/MonteCarloCode/Ejecta1D.txt <==
Ejecta file for Monte Carlo from file
DDC6_v_rho_XNi56_t_0.976d.txt
dv,Ncell
5.000000e+06 , 1399
mass[g],XNi56
1.242585e+27 , 2.066203e-02
8.698098e+27 , 2.066203e-02
2.360912e+28 , 2.066203e-02
4.597566e+28 , 2.066203e-02
7.579771e+28 , 2.066203e-02
1.130753e+29 , 2.066203e-02
1.578083e+29 , 2.066203e-02
2.099969e+29 , 2.066203e-02
2.696410e+29 , 2.066203e-02
3.367406e+29 , 2.066203e-02
4.112958e+29 , 2.066203e-02
4.933064e+29 , 2.066203e-02
5.827726e+29 , 2.066203e-02
6.796942e+29 , 2.066203e-02
7.840714e+29 , 2.066203e-02
8.959041e+29 , 2.066203e-02
1.015192e+30 , 2.066203e-02
1.141936e+30 , 2.066203e-02
1.276135e+30 , 2.066203e-02
1.417789e+30 , 2.066203e-02
1.566896e+30 , 2.066203e-02
1.723357e+30 , 2.066203e-02
1.886582e+30 , 2.066203e-02
2.056977e+30 , 2.066203e-02
2.234919e+30 , 2.066203e-02
2.422783e+30 , 2.083495e-02
2.623605e+30 , 2.168004e-02
2.839326e+30 , 2.329071e-02
3.070424e+30 , 2.678840e-02
3.308663e+30 , 3.069194e-02
3.536774e+30 , 3.517993e-02
3.760486e+30 , 3.951663e-02
3.970255e+30 , 4.361657e-02
4.199266e+30 , 4.787606e-02
4.451087e+30 , 5.230360e-02
4.715046e+30 , 5.735187e-02
4.992703e+30 , 6.310629e-02
5.266607e+30 , 6.950457e-02
5.521040e+30 , 7.723961e-02
5.779009e+30 , 8.511347e-02
6.025986e+30 , 9.555463e-02
6.275440e+30 , 1.059958e-01
6.513278e+30 , 1.190316e-01
6.743654e+30 , 1.335369e-01
6.969611e+30 , 1.484075e-01
7.142618e+30 , 1.675979e-01
7.309889e+30 , 1.867883e-01
7.475440e+30 , 2.077092e-01
7.642984e+30 , 2.316943e-01
7.804612e+30 , 2.556794e-01
7.987128e+30 , 2.819452e-01
8.196052e+30 , 3.107049e-01
8.402572e+30 , 3.394646e-01
8.612003e+30 , 3.688140e-01
8.826985e+30 , 3.989842e-01
9.039841e+30 , 4.291544e-01
9.243769e+30 , 4.589423e-01
9.411701e+30 , 4.868813e-01
9.574046e+30 , 5.148202e-01
9.730508e+30 , 5.427592e-01
9.827815e+30 , 5.680096e-01
9.894460e+30 , 5.922456e-01
9.949368e+30 , 6.164816e-01
9.989519e+30 , 6.403087e-01
9.981219e+30 , 6.587017e-01
9.957538e+30 , 6.770946e-01
9.918007e+30 , 6.954875e-01
9.863886e+30 , 7.123268e-01
9.800663e+30 , 7.225556e-01
9.720734e+30 , 7.327845e-01
9.623640e+30 , 7.430133e-01
9.509278e+30 , 7.525651e-01
9.381440e+30 , 7.535613e-01
9.235342e+30 , 7.545574e-01
9.070531e+30 , 7.555536e-01
8.886556e+30 , 7.565498e-01
8.704805e+30 , 7.519061e-01
8.513536e+30 , 7.448971e-01
8.303408e+30 , 7.378882e-01
8.074000e+30 , 7.308793e-01
7.842773e+30 , 7.237508e-01
7.841362e+30 , 7.149971e-01
7.832620e+30 , 7.062434e-01
7.816369e+30 , 6.974897e-01
7.792431e+30 , 6.887360e-01
7.797803e+30 , 6.809985e-01
8.014233e+30 , 6.790657e-01
8.234330e+30 , 6.771329e-01
8.458119e+30 , 6.752001e-01
8.685628e+30 , 6.732674e-01
8.916882e+30 , 6.713346e-01
9.032561e+30 , 6.778052e-01
9.137403e+30 , 6.849228e-01
9.240331e+30 , 6.920403e-01
9.341278e+30 , 6.991579e-01
9.440179e+30 , 7.062755e-01
9.512379e+30 , 7.151031e-01
9.541906e+30 , 7.266197e-01
9.566522e+30 , 7.381363e-01
9.586120e+30 , 7.496529e-01
9.600595e+30 , 7.611695e-01
9.609839e+30 , 7.726861e-01
9.656834e+30 , 7.833929e-01
9.742259e+30 , 7.933221e-01
9.825488e+30 , 8.032514e-01
9.906461e+30 , 8.131806e-01
9.985120e+30 , 8.231099e-01
1.006141e+31 , 8.330391e-01
1.014146e+31 , 8.419339e-01
1.023616e+31 , 8.480598e-01
1.032917e+31 , 8.541857e-01
1.042044e+31 , 8.603115e-01
1.050992e+31 , 8.664374e-01
1.059757e+31 , 8.725633e-01
1.068334e+31 , 8.786892e-01
1.076107e+31 , 8.826942e-01
1.083330e+31 , 8.855685e-01
1.090318e+31 , 8.884429e-01
1.097067e+31 , 8.913172e-01
1.103570e+31 , 8.941915e-01
1.109823e+31 , 8.970658e-01
1.115821e+31 , 8.999401e-01
1.123051e+31 , 9.014241e-01
1.130965e+31 , 9.020831e-01
1.138687e+31 , 9.027421e-01
1.146214e+31 , 9.034012e-01
1.153540e+31 , 9.040602e-01
1.160663e+31 , 9.047192e-01
1.167577e+31 , 9.053782e-01
1.174688e+31 , 9.057926e-01
1.183572e+31 , 9.050404e-01
1.192309e+31 , 9.042882e-01
1.200896e+31 , 9.035360e-01
1.209329e+31 , 9.027838e-01
1.217606e+31 , 9.020315e-01
1.225723e+31 , 9.012793e-01
1.233676e+31 , 9.005271e-01
1.239645e+31 , 8.995245e-01
1.240225e+31 , 8.978206e-01
1.240428e+31 , 8.961168e-01
1.240249e+31 , 8.944130e-01
1.239683e+31 , 8.927091e-01
1.238724e+31 , 8.910053e-01
1.237366e+31 , 8.893014e-01
1.235604e+31 , 8.875976e-01
1.233433e+31 , 8.858937e-01
1.232096e+31 , 8.833802e-01
1.230563e+31 , 8.807447e-01
1.228644e+31 , 8.781093e-01
1.226334e+31 , 8.754738e-01
1.223627e+31 , 8.728383e-01
1.220519e+31 , 8.702028e-01
1.217005e+31 , 8.675673e-01
1.213079e+31 , 8.649319e-01
1.208736e+31 , 8.622964e-01
1.211232e+31 , 8.585678e-01
1.213782e+31 , 8.547955e-01
1.216096e+31 , 8.510232e-01
1.218172e+31 , 8.472510e-01
1.220006e+31 , 8.434787e-01
1.221596e+31 , 8.397064e-01
1.222938e+31 , 8.359342e-01
1.224028e+31 , 8.321619e-01
1.224864e+31 , 8.283897e-01
1.227200e+31 , 8.239571e-01
1.231031e+31 , 8.188886e-01
1.234682e+31 , 8.138201e-01
1.238152e+31 , 8.087515e-01
1.241438e+31 , 8.036830e-01
1.244537e+31 , 7.986145e-01
1.247447e+31 , 7.935459e-01
1.250166e+31 , 7.884774e-01
1.252691e+31 , 7.834089e-01
1.255019e+31 , 7.783403e-01
1.253963e+31 , 7.724880e-01
1.249127e+31 , 7.657830e-01
1.243934e+31 , 7.590780e-01
1.238379e+31 , 7.523729e-01
1.232459e+31 , 7.456679e-01
1.226170e+31 , 7.389628e-01
1.219509e+31 , 7.322578e-01
1.212471e+31 , 7.255527e-01
1.205053e+31 , 7.188477e-01
1.197251e+31 , 7.121426e-01
1.189062e+31 , 7.054376e-01
1.184502e+31 , 6.970771e-01
1.180439e+31 , 6.883894e-01
1.176081e+31 , 6.797018e-01
1.171426e+31 , 6.710141e-01
1.166471e+31 , 6.623265e-01
1.161214e+31 , 6.536388e-01
1.155652e+31 , 6.449511e-01
1.149780e+31 , 6.362635e-01
1.143598e+31 , 6.275758e-01
1.137101e+31 , 6.188882e-01
1.130287e+31 , 6.102005e-01
1.126225e+31 , 6.005729e-01
1.124547e+31 , 5.901446e-01
1.122661e+31 , 5.797163e-01
1.120563e+31 , 5.692880e-01
1.118251e+31 , 5.588597e-01
1.115725e+31 , 5.484314e-01
1.112982e+31 , 5.380032e-01
1.110019e+31 , 5.275749e-01
1.106835e+31 , 5.171466e-01
1.103428e+31 , 5.067183e-01
1.099796e+31 , 4.962900e-01
1.095936e+31 , 4.858617e-01
1.091033e+31 , 4.752306e-01
1.085223e+31 , 4.644363e-01
1.079150e+31 , 4.536420e-01
1.072814e+31 , 4.428478e-01
1.066211e+31 , 4.320535e-01
1.059340e+31 , 4.212592e-01
1.052198e+31 , 4.104649e-01
1.044783e+31 , 3.996706e-01
1.037093e+31 , 3.888763e-01
1.029126e+31 , 3.780821e-01
1.020878e+31 , 3.672878e-01
1.012350e+31 , 3.564935e-01
1.003537e+31 , 3.456992e-01
9.927719e+30 , 3.361637e-01
9.813569e+30 , 3.268764e-01
9.696148e+30 , 3.175891e-01
9.575432e+30 , 3.083018e-01
9.451395e+30 , 2.990146e-01
9.324014e+30 , 2.897273e-01
9.193263e+30 , 2.804400e-01
9.059117e+30 , 2.711528e-01
8.921552e+30 , 2.618655e-01
8.780543e+30 , 2.525782e-01
8.636066e+30 , 2.432909e-01
8.488095e+30 , 2.340037e-01
8.336606e+30 , 2.247164e-01
8.202569e+30 , 2.163600e-01
8.106723e+30 , 2.098236e-01
8.008350e+30 , 2.032872e-01
7.907434e+30 , 1.967508e-01
7.803955e+30 , 1.902145e-01
7.697895e+30 , 1.836781e-01
7.589238e+30 , 1.771417e-01
7.477964e+30 , 1.706053e-01
7.364056e+30 , 1.640689e-01
7.247497e+30 , 1.575326e-01
7.128267e+30 , 1.509962e-01
7.006349e+30 , 1.444598e-01
6.881725e+30 , 1.379234e-01
6.754377e+30 , 1.313871e-01
6.625530e+30 , 1.248959e-01
6.571032e+30 , 1.211926e-01
6.515014e+30 , 1.174892e-01
6.457468e+30 , 1.137859e-01
6.398381e+30 , 1.100825e-01
6.337743e+30 , 1.063791e-01
6.275545e+30 , 1.026758e-01
6.211776e+30 , 9.897242e-02
6.146425e+30 , 9.526906e-02
6.079482e+30 , 9.156570e-02
6.010936e+30 , 8.786234e-02
5.940778e+30 , 8.415898e-02
5.868996e+30 , 8.045562e-02
5.795581e+30 , 7.675226e-02
5.720522e+30 , 7.304890e-02
5.643808e+30 , 6.934554e-02
5.584945e+30 , 6.707672e-02
5.530193e+30 , 6.520850e-02
5.474136e+30 , 6.334029e-02
5.416766e+30 , 6.147208e-02
5.358073e+30 , 5.960387e-02
5.298051e+30 , 5.773565e-02
5.236690e+30 , 5.586744e-02
5.173982e+30 , 5.399923e-02
5.109919e+30 , 5.213101e-02
5.044493e+30 , 5.026280e-02
4.977695e+30 , 4.839459e-02
4.909518e+30 , 4.652638e-02
4.839952e+30 , 4.465816e-02
4.768991e+30 , 4.278995e-02
4.696624e+30 , 4.092174e-02
4.635367e+30 , 3.928975e-02
4.599451e+30 , 3.815568e-02
4.562665e+30 , 3.702162e-02
4.525006e+30 , 3.588755e-02
4.486466e+30 , 3.475349e-02
4.447042e+30 , 3.361942e-02
4.406728e+30 , 3.248536e-02
4.365518e+30 , 3.135129e-02
4.323407e+30 , 3.021723e-02
4.280391e+30 , 2.908317e-02
4.236463e+30 , 2.794910e-02
4.191618e+30 , 2.681504e-02
4.145852e+30 , 2.568097e-02
4.097840e+30 , 2.459264e-02
4.041885e+30 , 2.374517e-02
3.984878e+30 , 2.289769e-02
3.926814e+30 , 2.205022e-02
3.867687e+30 , 2.120274e-02
3.807491e+30 , 2.035527e-02
3.746221e+30 , 1.950779e-02
3.683870e+30 , 1.866032e-02
3.620433e+30 , 1.781284e-02
3.555904e+30 , 1.696537e-02
3.490276e+30 , 1.611790e-02
3.416494e+30 , 1.541341e-02
3.341138e+30 , 1.471641e-02
3.264567e+30 , 1.401940e-02
3.186777e+30 , 1.332240e-02
3.107759e+30 , 1.262539e-02
3.027509e+30 , 1.192839e-02
2.946019e+30 , 1.123139e-02
2.863283e+30 , 1.053438e-02
2.826614e+30 , 9.930693e-03
2.816218e+30 , 9.379759e-03
2.805513e+30 , 8.828826e-03
2.794499e+30 , 8.277893e-03
2.783174e+30 , 7.726959e-03
2.771535e+30 , 7.176026e-03
2.759581e+30 , 6.625092e-03
2.747310e+30 , 6.074159e-03
2.757589e+30 , 5.572947e-03
2.820432e+30 , 5.185379e-03
2.883897e+30 , 4.797810e-03
2.947990e+30 , 4.410242e-03
3.012710e+30 , 4.022674e-03
3.078063e+30 , 3.635105e-03
3.144049e+30 , 3.247537e-03
3.210672e+30 , 2.859969e-03
3.299349e+30 , 2.489680e-03
3.554446e+30 , 2.252134e-03
3.812470e+30 , 2.014588e-03
4.073433e+30 , 1.777042e-03
4.337348e+30 , 1.539497e-03
4.604229e+30 , 1.301951e-03
4.874089e+30 , 1.064405e-03
5.071958e+30 , 8.941124e-04
5.223611e+30 , 7.669047e-04
5.376802e+30 , 6.396971e-04
5.531538e+30 , 5.124894e-04
5.677571e+30 , 3.886876e-04
5.630423e+30 , 3.291364e-04
5.582421e+30 , 2.695853e-04
5.533561e+30 , 2.100341e-04
5.259527e+30 , 1.746126e-04
4.895414e+30 , 1.484515e-04
4.531682e+30 , 1.236554e-04
4.206977e+30 , 1.109187e-04
3.878279e+30 , 9.818205e-05
3.651609e+30 , 8.911644e-05
3.450309e+30 , 8.102068e-05
3.281642e+30 , 7.405074e-05
3.133167e+30 , 6.779131e-05
2.994842e+30 , 6.180260e-05
2.872476e+30 , 5.621051e-05
2.749682e+30 , 5.064812e-05
2.652877e+30 , 4.581975e-05
2.554846e+30 , 4.099139e-05
2.463020e+30 , 3.655620e-05
2.397698e+30 , 3.357514e-05
2.331528e+30 , 3.059408e-05
2.264506e+30 , 2.761302e-05
2.196629e+30 , 2.463196e-05
2.151368e+30 , 2.273802e-05
2.116657e+30 , 2.135768e-05
2.081464e+30 , 1.997734e-05
2.045787e+30 , 1.859701e-05
2.009622e+30 , 1.721667e-05
1.972970e+30 , 1.583633e-05
1.935826e+30 , 1.445599e-05
1.898189e+30 , 1.307565e-05
1.860057e+30 , 1.169532e-05
1.821519e+30 , 1.032124e-05
1.794335e+30 , 9.762960e-06
1.766778e+30 , 9.204678e-06
1.738847e+30 , 8.646396e-06
1.710540e+30 , 8.088113e-06
1.681856e+30 , 7.529831e-06
1.652792e+30 , 6.971549e-06
1.623348e+30 , 6.413266e-06
1.593521e+30 , 5.854984e-06
1.563310e+30 , 5.296702e-06
1.532714e+30 , 4.738419e-06
1.501730e+30 , 4.180137e-06
1.470358e+30 , 3.621855e-06
1.438595e+30 , 3.063572e-06
1.417687e+30 , 2.856515e-06
1.397921e+30 , 2.693543e-06
1.377893e+30 , 2.530571e-06
1.357601e+30 , 2.367599e-06
1.337043e+30 , 2.204627e-06
1.316219e+30 , 2.041655e-06
1.295128e+30 , 1.878683e-06
1.273769e+30 , 1.715711e-06
1.252140e+30 , 1.552739e-06
1.230241e+30 , 1.389767e-06
1.208070e+30 , 1.226795e-06
1.185626e+30 , 1.063823e-06
1.162908e+30 , 9.008506e-07
1.139916e+30 , 7.378786e-07
1.118772e+30 , 5.969329e-07
1.107891e+30 , 5.644334e-07
1.096858e+30 , 5.319339e-07
1.085673e+30 , 4.994344e-07
1.074336e+30 , 4.669349e-07
1.062845e+30 , 4.344354e-07
1.051201e+30 , 4.019359e-07
1.039402e+30 , 3.694364e-07
1.027448e+30 , 3.369370e-07
1.015338e+30 , 3.044375e-07
1.003072e+30 , 2.719380e-07
9.906491e+29 , 2.394385e-07
9.780685e+29 , 2.069390e-07
9.653298e+29 , 1.744395e-07
9.524323e+29 , 1.419400e-07
9.393754e+29 , 1.094405e-07
9.258234e+29 , 9.785920e-08
9.120067e+29 , 9.255160e-08
8.980245e+29 , 8.724400e-08
8.838761e+29 , 8.193640e-08
8.695609e+29 , 7.662880e-08
8.550783e+29 , 7.132119e-08
8.404277e+29 , 6.601359e-08
8.256084e+29 , 6.070599e-08
8.106198e+29 , 5.539839e-08
7.954612e+29 , 5.009079e-08
7.801320e+29 , 4.478319e-08
7.646316e+29 , 3.947559e-08
7.489594e+29 , 3.416799e-08
7.331146e+29 , 2.886038e-08
7.170967e+29 , 2.355278e-08
7.017741e+29 , 1.914409e-08
6.896779e+29 , 1.822828e-08
6.774463e+29 , 1.731246e-08
6.650788e+29 , 1.639664e-08
6.525750e+29 , 1.548083e-08
6.399344e+29 , 1.456501e-08
6.271564e+29 , 1.364919e-08
6.142406e+29 , 1.273338e-08
6.011864e+29 , 1.181756e-08
5.879934e+29 , 1.090174e-08
5.746611e+29 , 9.985927e-09
5.611890e+29 , 9.070110e-09
5.475765e+29 , 8.154294e-09
5.338233e+29 , 7.238477e-09
5.199287e+29 , 6.322661e-09
5.058923e+29 , 5.406844e-09
4.917135e+29 , 4.491027e-09
4.838765e+29 , 4.077960e-09
4.789800e+29 , 3.898426e-09
4.740251e+29 , 3.718893e-09
4.690117e+29 , 3.539360e-09
4.639394e+29 , 3.359826e-09
4.588081e+29 , 3.180293e-09
4.536176e+29 , 3.000760e-09
4.483677e+29 , 2.821227e-09
4.430581e+29 , 2.641693e-09
4.376886e+29 , 2.462160e-09
4.322591e+29 , 2.282627e-09
4.267693e+29 , 2.103093e-09
4.212190e+29 , 1.923560e-09
4.156080e+29 , 1.744027e-09
4.099360e+29 , 1.564493e-09
4.042030e+29 , 1.384960e-09
3.984085e+29 , 1.205427e-09
3.925526e+29 , 1.025894e-09
3.890537e+29 , 9.854193e-10
3.855872e+29 , 9.491454e-10
3.820800e+29 , 9.128715e-10
3.785320e+29 , 8.765976e-10
3.749431e+29 , 8.403237e-10
3.713131e+29 , 8.040499e-10
3.676419e+29 , 7.677760e-10
3.639293e+29 , 7.315021e-10
3.601753e+29 , 6.952282e-10
3.563796e+29 , 6.589543e-10
3.525422e+29 , 6.226804e-10
3.486628e+29 , 5.864066e-10
3.447414e+29 , 5.501327e-10
3.407778e+29 , 5.138588e-10
3.367718e+29 , 4.775849e-10
3.327233e+29 , 4.413110e-10
3.286322e+29 , 4.050371e-10
3.247932e+29 , 3.886517e-10
3.210325e+29 , 3.802468e-10
3.172322e+29 , 3.718420e-10
3.133922e+29 , 3.634371e-10
3.095123e+29 , 3.550323e-10
3.055923e+29 , 3.466274e-10
3.016323e+29 , 3.382226e-10
2.976319e+29 , 3.298177e-10
2.935912e+29 , 3.214129e-10
2.895099e+29 , 3.130080e-10
2.853880e+29 , 3.046032e-10
2.812252e+29 , 2.961983e-10
2.770216e+29 , 2.877935e-10
2.727768e+29 , 2.793886e-10
2.684909e+29 , 2.709837e-10
2.641636e+29 , 2.625789e-10
2.600601e+29 , 2.553116e-10
2.566333e+29 , 2.511047e-10
2.531728e+29 , 2.468978e-10
2.496783e+29 , 2.426909e-10
2.461497e+29 , 2.384840e-10
2.425871e+29 , 2.342771e-10
2.389901e+29 , 2.300703e-10
2.353588e+29 , 2.258634e-10
2.316930e+29 , 2.216565e-10
2.279926e+29 , 2.174496e-10
2.242575e+29 , 2.132427e-10
2.204876e+29 , 2.090358e-10
2.166829e+29 , 2.048289e-10
2.128431e+29 , 2.006220e-10
2.089681e+29 , 1.964151e-10
2.050580e+29 , 1.922082e-10
2.011125e+29 , 1.880013e-10
1.985962e+29 , 1.843548e-10
1.961036e+29 , 1.807265e-10
1.935871e+29 , 1.770982e-10
1.910467e+29 , 1.734699e-10
1.884823e+29 , 1.698416e-10
1.858938e+29 , 1.662133e-10
1.832811e+29 , 1.625850e-10
1.806443e+29 , 1.589567e-10
1.779831e+29 , 1.553284e-10
1.752975e+29 , 1.517002e-10
1.725875e+29 , 1.480719e-10
1.698529e+29 , 1.444436e-10
1.670938e+29 , 1.408153e-10
1.643100e+29 , 1.371870e-10
1.615014e+29 , 1.335587e-10
1.586680e+29 , 1.299304e-10
1.558098e+29 , 1.263021e-10
1.541373e+29 , 1.234028e-10
1.525378e+29 , 1.205568e-10
1.509230e+29 , 1.177108e-10
1.492928e+29 , 1.148648e-10
1.476472e+29 , 1.120188e-10
1.459862e+29 , 1.091728e-10
1.443097e+29 , 1.063268e-10
1.426177e+29 , 1.034808e-10
1.409101e+29 , 1.006348e-10
1.391869e+29 , 9.778882e-11
1.374480e+29 , 9.494282e-11
1.356934e+29 , 9.209683e-11
1.339231e+29 , 8.925083e-11
1.321369e+29 , 8.640484e-11
1.303349e+29 , 8.355884e-11
1.285170e+29 , 8.071285e-11
1.266831e+29 , 7.786685e-11
1.248332e+29 , 7.502086e-11
1.229673e+29 , 7.217486e-11
1.216152e+29 , 7.007092e-11
1.205357e+29 , 6.836449e-11
1.194459e+29 , 6.665805e-11
1.183458e+29 , 6.495161e-11
1.172354e+29 , 6.324518e-11
1.161147e+29 , 6.153874e-11
1.149837e+29 , 5.983230e-11
1.138422e+29 , 5.812587e-11
1.126903e+29 , 5.641943e-11
1.115280e+29 , 5.471300e-11
1.103551e+29 , 5.300656e-11
1.091718e+29 , 5.130012e-11
1.079779e+29 , 4.959369e-11
1.067735e+29 , 4.788725e-11
1.055584e+29 , 4.618081e-11
1.043327e+29 , 4.447438e-11
1.030963e+29 , 4.276794e-11
1.018493e+29 , 4.106150e-11
1.005915e+29 , 3.935507e-11
9.932292e+28 , 3.764863e-11
9.804360e+28 , 3.594219e-11
9.675345e+28 , 3.423576e-11
9.545246e+28 , 3.252932e-11
9.414060e+28 , 3.082288e-11
9.330128e+28 , 2.999713e-11
9.251993e+28 , 2.929035e-11
9.173144e+28 , 2.858358e-11
9.093581e+28 , 2.787680e-11
9.013301e+28 , 2.717003e-11
8.932301e+28 , 2.646325e-11
8.850580e+28 , 2.575648e-11
8.768136e+28 , 2.504970e-11
8.684967e+28 , 2.434293e-11
8.601071e+28 , 2.363615e-11
8.516445e+28 , 2.292938e-11
8.431088e+28 , 2.222260e-11
8.344998e+28 , 2.151583e-11
8.258173e+28 , 2.080905e-11
8.170611e+28 , 2.010228e-11
8.082309e+28 , 1.939550e-11
7.993266e+28 , 1.868873e-11
7.903480e+28 , 1.798195e-11
7.812949e+28 , 1.727518e-11
7.721670e+28 , 1.656840e-11
7.629642e+28 , 1.586163e-11
7.536863e+28 , 1.515485e-11
7.443331e+28 , 1.444808e-11
7.349044e+28 , 1.374130e-11
7.253999e+28 , 1.303453e-11
7.158195e+28 , 1.232775e-11
7.061630e+28 , 1.162098e-11
6.964301e+28 , 1.091420e-11
6.866207e+28 , 1.020743e-11
6.767346e+28 , 9.500651e-12
6.667716e+28 , 8.793876e-12
6.567314e+28 , 8.087100e-12
6.466139e+28 , 7.380325e-12
6.377501e+28 , 6.821763e-12
6.323546e+28 , 6.655714e-12
6.269133e+28 , 6.489665e-12
6.214259e+28 , 6.323616e-12
6.158924e+28 , 6.157567e-12
6.103128e+28 , 5.991518e-12
6.046867e+28 , 5.825469e-12
5.990142e+28 , 5.659421e-12
5.932951e+28 , 5.493372e-12
5.875293e+28 , 5.327323e-12
5.817166e+28 , 5.161274e-12
5.758570e+28 , 4.995225e-12
5.699503e+28 , 4.829176e-12
5.639964e+28 , 4.663127e-12
5.579952e+28 , 4.497078e-12
5.519465e+28 , 4.331029e-12
5.458503e+28 , 4.164980e-12
5.397064e+28 , 3.998931e-12
5.335146e+28 , 3.832882e-12
5.272750e+28 , 3.666833e-12
5.209873e+28 , 3.500784e-12
5.146514e+28 , 3.334735e-12
5.082672e+28 , 3.168686e-12
5.018346e+28 , 3.002637e-12
4.953535e+28 , 2.836588e-12
4.888237e+28 , 2.670539e-12
4.822451e+28 , 2.504490e-12
4.756176e+28 , 2.338441e-12
4.689411e+28 , 2.172392e-12
4.622155e+28 , 2.006344e-12
4.554406e+28 , 1.840295e-12
4.486163e+28 , 1.674246e-12
4.417425e+28 , 1.508197e-12
4.348190e+28 , 1.342148e-12
4.278459e+28 , 1.176099e-12
4.208228e+28 , 1.010050e-12
4.137497e+28 , 8.440009e-13
4.070782e+28 , 6.971566e-13
4.034224e+28 , 6.801429e-13
3.997379e+28 , 6.631292e-13
3.960249e+28 , 6.461155e-13
3.922831e+28 , 6.291018e-13
3.885126e+28 , 6.120881e-13
3.847133e+28 , 5.950744e-13
3.808850e+28 , 5.780607e-13
3.770278e+28 , 5.610470e-13
3.731415e+28 , 5.440333e-13
3.692261e+28 , 5.270196e-13
3.652815e+28 , 5.100059e-13
3.613076e+28 , 4.929921e-13
3.573044e+28 , 4.759784e-13
3.532719e+28 , 4.589647e-13
3.492098e+28 , 4.419510e-13
3.451182e+28 , 4.249373e-13
3.409970e+28 , 4.079236e-13
3.368461e+28 , 3.909099e-13
3.326654e+28 , 3.738962e-13
3.284549e+28 , 3.568825e-13
3.242145e+28 , 3.398688e-13
3.199442e+28 , 3.228551e-13
3.156438e+28 , 3.058414e-13
3.113133e+28 , 2.888277e-13
3.069526e+28 , 2.718140e-13
3.025616e+28 , 2.548003e-13
2.981404e+28 , 2.377866e-13
2.936887e+28 , 2.207729e-13
2.892066e+28 , 2.037592e-13
2.846939e+28 , 1.867455e-13
2.801507e+28 , 1.697318e-13
2.755767e+28 , 1.527181e-13
2.709720e+28 , 1.357044e-13
2.663365e+28 , 1.186906e-13
2.616701e+28 , 1.016769e-13
2.569727e+28 , 8.466324e-14
2.522444e+28 , 6.764954e-14
2.474849e+28 , 5.063583e-14
2.426942e+28 , 3.362213e-14
2.396758e+28 , 2.836854e-14
2.373553e+28 , 2.778783e-14
2.350183e+28 , 2.720713e-14
2.326645e+28 , 2.662643e-14
2.302941e+28 , 2.604573e-14
2.279070e+28 , 2.546502e-14
2.255030e+28 , 2.488432e-14
2.230823e+28 , 2.430362e-14
2.206447e+28 , 2.372292e-14
2.181902e+28 , 2.314221e-14
2.157188e+28 , 2.256151e-14
2.132304e+28 , 2.198081e-14
2.107250e+28 , 2.140011e-14
2.082026e+28 , 2.081940e-14
2.056631e+28 , 2.023870e-14
2.031065e+28 , 1.965800e-14
2.005327e+28 , 1.907730e-14
1.979417e+28 , 1.849659e-14
1.953335e+28 , 1.791589e-14
1.927080e+28 , 1.733519e-14
1.900652e+28 , 1.675449e-14
1.874050e+28 , 1.617378e-14
1.847275e+28 , 1.559308e-14
1.820325e+28 , 1.501238e-14
1.793200e+28 , 1.443168e-14
1.765901e+28 , 1.385097e-14
1.738426e+28 , 1.327027e-14
1.710775e+28 , 1.268957e-14
1.682948e+28 , 1.210887e-14
1.654944e+28 , 1.152816e-14
1.626763e+28 , 1.094746e-14
1.598405e+28 , 1.036676e-14
1.569869e+28 , 9.786058e-15
1.541156e+28 , 9.205355e-15
1.512263e+28 , 8.624653e-15
1.483192e+28 , 8.043950e-15
1.453941e+28 , 7.463248e-15
1.424510e+28 , 6.882545e-15
1.394900e+28 , 6.301843e-15
1.365109e+28 , 5.721141e-15
1.335137e+28 , 5.140438e-15
1.320656e+28 , 4.987053e-15
1.310127e+28 , 4.943709e-15
1.299525e+28 , 4.900364e-15
1.288849e+28 , 4.857020e-15
1.278101e+28 , 4.813675e-15
1.267278e+28 , 4.770331e-15
1.256382e+28 , 4.726986e-15
1.245412e+28 , 4.683642e-15
1.234368e+28 , 4.640297e-15
1.223250e+28 , 4.596953e-15
1.212058e+28 , 4.553608e-15
1.200791e+28 , 4.510264e-15
1.189449e+28 , 4.466919e-15
1.178032e+28 , 4.423575e-15
1.166541e+28 , 4.380230e-15
1.154974e+28 , 4.336886e-15
1.143332e+28 , 4.293541e-15
1.131615e+28 , 4.250197e-15
1.119821e+28 , 4.206852e-15
1.107952e+28 , 4.163508e-15
1.096007e+28 , 4.120163e-15
1.083986e+28 , 4.076819e-15
1.071889e+28 , 4.033474e-15
1.059715e+28 , 3.990130e-15
1.047465e+28 , 3.946785e-15
1.035138e+28 , 3.903441e-15
1.022734e+28 , 3.860096e-15
1.010252e+28 , 3.816752e-15
9.976940e+27 , 3.773407e-15
9.850581e+27 , 3.730062e-15
9.723447e+27 , 3.686718e-15
9.595535e+27 , 3.643373e-15
9.466844e+27 , 3.600029e-15
9.337373e+27 , 3.556684e-15
9.207119e+27 , 3.513340e-15
9.076082e+27 , 3.469995e-15
8.944259e+27 , 3.426651e-15
8.817888e+27 , 3.383476e-15
8.768858e+27 , 3.342425e-15
8.719479e+27 , 3.301374e-15
8.669752e+27 , 3.260323e-15
8.619676e+27 , 3.219272e-15
8.569249e+27 , 3.178221e-15
8.518471e+27 , 3.137170e-15
8.467341e+27 , 3.096118e-15
8.415859e+27 , 3.055067e-15
8.364024e+27 , 3.014016e-15
8.311835e+27 , 2.972965e-15
8.259291e+27 , 2.931914e-15
8.206391e+27 , 2.890863e-15
8.153135e+27 , 2.849812e-15
8.099523e+27 , 2.808760e-15
8.045552e+27 , 2.767709e-15
7.991223e+27 , 2.726658e-15
7.936535e+27 , 2.685607e-15
7.881487e+27 , 2.644556e-15
7.826079e+27 , 2.603505e-15
7.770309e+27 , 2.562454e-15
7.714177e+27 , 2.521402e-15
7.657682e+27 , 2.480351e-15
7.600823e+27 , 2.439300e-15
7.543600e+27 , 2.398249e-15
7.486012e+27 , 2.357198e-15
7.428058e+27 , 2.316147e-15
7.369737e+27 , 2.275096e-15
7.311049e+27 , 2.234044e-15
7.251993e+27 , 2.192993e-15
7.192568e+27 , 2.151942e-15
7.132773e+27 , 2.110891e-15
7.072608e+27 , 2.069840e-15
7.012072e+27 , 2.028789e-15
6.954892e+27 , 1.989091e-15
6.905674e+27 , 1.952406e-15
6.856143e+27 , 1.915720e-15
6.806298e+27 , 1.879035e-15
6.756139e+27 , 1.842349e-15
6.705666e+27 , 1.805663e-15
6.654877e+27 , 1.768978e-15
6.603772e+27 , 1.732292e-15
6.552351e+27 , 1.695607e-15
6.500613e+27 , 1.658921e-15
6.448556e+27 , 1.622236e-15
6.396182e+27 , 1.585550e-15
6.343488e+27 , 1.548865e-15
6.290474e+27 , 1.512179e-15
6.237141e+27 , 1.475493e-15
6.183486e+27 , 1.438808e-15
6.129509e+27 , 1.402122e-15
6.075210e+27 , 1.365437e-15
6.020589e+27 , 1.328751e-15
5.965644e+27 , 1.292066e-15
5.910375e+27 , 1.255380e-15
5.854781e+27 , 1.218694e-15
5.798862e+27 , 1.182009e-15
5.742616e+27 , 1.145323e-15
5.686044e+27 , 1.108638e-15
5.629145e+27 , 1.071952e-15
5.571918e+27 , 1.035267e-15
5.514362e+27 , 9.985811e-16
5.456478e+27 , 9.618956e-16
5.398263e+27 , 9.252100e-16
5.341696e+27 , 9.008264e-16
5.285824e+27 , 8.827503e-16
5.229635e+27 , 8.646742e-16
5.173129e+27 , 8.465982e-16
5.116303e+27 , 8.285221e-16
5.059159e+27 , 8.104460e-16
5.001696e+27 , 7.923699e-16
4.943912e+27 , 7.742938e-16
4.885807e+27 , 7.562177e-16
4.827381e+27 , 7.381416e-16
4.768633e+27 , 7.200655e-16
4.709563e+27 , 7.019894e-16
4.650169e+27 , 6.839133e-16
4.590452e+27 , 6.658373e-16
4.530410e+27 , 6.477612e-16
4.470043e+27 , 6.296851e-16
4.409350e+27 , 6.116090e-16
4.348332e+27 , 5.935329e-16
4.286986e+27 , 5.754568e-16
4.225313e+27 , 5.573807e-16
4.163312e+27 , 5.393046e-16
4.100983e+27 , 5.212285e-16
4.038324e+27 , 5.031524e-16
3.975336e+27 , 4.850764e-16
3.912017e+27 , 4.670003e-16
3.848367e+27 , 4.489242e-16
3.788651e+27 , 4.343227e-16
3.741573e+27 , 4.302439e-16
3.694244e+27 , 4.261650e-16
3.646661e+27 , 4.220861e-16
3.598826e+27 , 4.180072e-16
3.550737e+27 , 4.139283e-16
3.502394e+27 , 4.098494e-16
3.453797e+27 , 4.057705e-16
3.404946e+27 , 4.016916e-16
3.355838e+27 , 3.976128e-16
3.306476e+27 , 3.935339e-16
3.256857e+27 , 3.894550e-16
3.206981e+27 , 3.853761e-16
3.156848e+27 , 3.812972e-16
3.106458e+27 , 3.772183e-16
3.055809e+27 , 3.731394e-16
3.004902e+27 , 3.690605e-16
2.953737e+27 , 3.649817e-16
2.902311e+27 , 3.609028e-16
2.850626e+27 , 3.568239e-16
2.798681e+27 , 3.527450e-16
2.746474e+27 , 3.486661e-16
2.694007e+27 , 3.445872e-16
2.641278e+27 , 3.405083e-16
2.588286e+27 , 3.364294e-16
2.548742e+27 , 3.347185e-16
2.516586e+27 , 3.343151e-16
2.484263e+27 , 3.339117e-16
2.451773e+27 , 3.335083e-16
2.419117e+27 , 3.331049e-16
2.386293e+27 , 3.327015e-16
2.353302e+27 , 3.322981e-16
2.320143e+27 , 3.318948e-16
2.286815e+27 , 3.314914e-16
2.253320e+27 , 3.310880e-16
2.219655e+27 , 3.306846e-16
2.185822e+27 , 3.302812e-16
2.151819e+27 , 3.298778e-16
2.117647e+27 , 3.294744e-16
2.083305e+27 , 3.290710e-16
2.048792e+27 , 3.286677e-16
2.014109e+27 , 3.282643e-16
1.979256e+27 , 3.278609e-16
1.944231e+27 , 3.274575e-16
1.909035e+27 , 3.270541e-16
1.873667e+27 , 3.266507e-16
1.838127e+27 , 3.262473e-16
1.802415e+27 , 3.258440e-16
1.766530e+27 , 3.254406e-16
1.737133e+27 , 3.251998e-16
1.716822e+27 , 3.251840e-16
1.696408e+27 , 3.251681e-16
1.675891e+27 , 3.251523e-16
1.655271e+27 , 3.251364e-16
1.634547e+27 , 3.251206e-16
1.613720e+27 , 3.251047e-16
1.592789e+27 , 3.250889e-16
1.571754e+27 , 3.250730e-16
1.550615e+27 , 3.250571e-16
1.529371e+27 , 3.250413e-16
1.508023e+27 , 3.250254e-16
1.486570e+27 , 3.250096e-16
1.465013e+27 , 3.249937e-16
1.443350e+27 , 3.249779e-16
1.421582e+27 , 3.249620e-16
1.399709e+27 , 3.249462e-16
1.377730e+27 , 3.249303e-16
1.355646e+27 , 3.249145e-16
1.333455e+27 , 3.248986e-16
1.311159e+27 , 3.248828e-16
1.288756e+27 , 3.248669e-16
1.266247e+27 , 3.248511e-16
1.243631e+27 , 3.248352e-16
1.222383e+27 , 3.248219e-16
1.208766e+27 , 3.248217e-16
1.195082e+27 , 3.248215e-16
1.181331e+27 , 3.248213e-16
1.167512e+27 , 3.248211e-16
1.153625e+27 , 3.248209e-16
1.139670e+27 , 3.248208e-16
1.125648e+27 , 3.248206e-16
1.111557e+27 , 3.248204e-16
1.097398e+27 , 3.248202e-16
1.083171e+27 , 3.248200e-16
1.068875e+27 , 3.248198e-16
1.054511e+27 , 3.248196e-16
1.040079e+27 , 3.248195e-16
1.025577e+27 , 3.248193e-16
1.011007e+27 , 3.248191e-16
9.963675e+26 , 3.248189e-16
9.816591e+26 , 3.248187e-16
9.668815e+26 , 3.248185e-16
9.520346e+26 , 3.248183e-16
9.371183e+26 , 3.248182e-16
9.221324e+26 , 3.248180e-16
9.070769e+26 , 3.248178e-16
8.919516e+26 , 3.248176e-16
8.767565e+26 , 3.248174e-16
8.655539e+26 , 3.248174e-16
8.560434e+26 , 3.248174e-16
8.464870e+26 , 3.248174e-16
8.368849e+26 , 3.248174e-16
8.272368e+26 , 3.248174e-16
8.175428e+26 , 3.248174e-16
8.078028e+26 , 3.248174e-16
7.980166e+26 , 3.248174e-16
7.881842e+26 , 3.248174e-16
7.783055e+26 , 3.248174e-16
7.683804e+26 , 3.248174e-16
7.584090e+26 , 3.248174e-16
7.483910e+26 , 3.248174e-16
7.383265e+26 , 3.248174e-16
7.282153e+26 , 3.248174e-16
7.180574e+26 , 3.248174e-16
7.078527e+26 , 3.248174e-16
6.976011e+26 , 3.248174e-16
6.873025e+26 , 3.248174e-16
6.769570e+26 , 3.248174e-16
6.665643e+26 , 3.248174e-16
6.561245e+26 , 3.248174e-16
6.456373e+26 , 3.248174e-16
6.351029e+26 , 3.248174e-16
6.249657e+26 , 3.248174e-16
6.183115e+26 , 3.248174e-16
6.116260e+26 , 3.248174e-16
6.049091e+26 , 3.248174e-16
5.981610e+26 , 3.248174e-16
5.913814e+26 , 3.248174e-16
5.845704e+26 , 3.248174e-16
5.777279e+26 , 3.248174e-16
5.708538e+26 , 3.248174e-16
5.639482e+26 , 3.248174e-16
5.570109e+26 , 3.248174e-16
5.500419e+26 , 3.248174e-16
5.430411e+26 , 3.248174e-16
5.360086e+26 , 3.248174e-16
5.289442e+26 , 3.248174e-16
5.218479e+26 , 3.248174e-16
5.147196e+26 , 3.248174e-16
5.075594e+26 , 3.248174e-16
5.003671e+26 , 3.248174e-16
4.931427e+26 , 3.248174e-16
4.858861e+26 , 3.248174e-16
4.785974e+26 , 3.248174e-16
4.712764e+26 , 3.248174e-16
4.639231e+26 , 3.248174e-16
4.565375e+26 , 3.248174e-16
4.497452e+26 , 3.248174e-16
4.450552e+26 , 3.248174e-16
4.403437e+26 , 3.248174e-16
4.356108e+26 , 3.248174e-16
4.308564e+26 , 3.248174e-16
4.260803e+26 , 3.248174e-16
4.212827e+26 , 3.248174e-16
4.164635e+26 , 3.248174e-16
4.116226e+26 , 3.248174e-16
4.067600e+26 , 3.248174e-16
4.018756e+26 , 3.248174e-16
3.969695e+26 , 3.248174e-16
3.920417e+26 , 3.248174e-16
3.870919e+26 , 3.248174e-16
3.821204e+26 , 3.248174e-16
3.771269e+26 , 3.248174e-16
3.721115e+26 , 3.248174e-16
3.670741e+26 , 3.248174e-16
3.620147e+26 , 3.248174e-16
3.569333e+26 , 3.248174e-16
3.518299e+26 , 3.248174e-16
3.467043e+26 , 3.248174e-16
3.415566e+26 , 3.248174e-16
3.363868e+26 , 3.248174e-16
3.311947e+26 , 3.248174e-16
3.260031e+26 , 3.248174e-16
3.226930e+26 , 3.248174e-16
3.193680e+26 , 3.248174e-16
3.160283e+26 , 3.248174e-16
3.126738e+26 , 3.248174e-16
3.093044e+26 , 3.248174e-16
3.059201e+26 , 3.248174e-16
3.025209e+26 , 3.248174e-16
2.991068e+26 , 3.248174e-16
2.956778e+26 , 3.248174e-16
2.922338e+26 , 3.248174e-16
2.887749e+26 , 3.248174e-16
2.853009e+26 , 3.248174e-16
2.818119e+26 , 3.248174e-16
2.783079e+26 , 3.248174e-16
2.747887e+26 , 3.248174e-16
2.712545e+26 , 3.248174e-16
2.677052e+26 , 3.248174e-16
2.641407e+26 , 3.248174e-16
2.605610e+26 , 3.248174e-16
2.569662e+26 , 3.248174e-16
2.533562e+26 , 3.248174e-16
2.497309e+26 , 3.248174e-16
2.460904e+26 , 3.248174e-16
2.424346e+26 , 3.248174e-16
2.387635e+26 , 3.248174e-16
2.355674e+26 , 3.248174e-16
2.332181e+26 , 3.248174e-16
2.308585e+26 , 3.248174e-16
2.284887e+26 , 3.248174e-16
2.261086e+26 , 3.248174e-16
2.237183e+26 , 3.248174e-16
2.213177e+26 , 3.248174e-16
2.189068e+26 , 3.248174e-16
2.164856e+26 , 3.248174e-16
2.140540e+26 , 3.248174e-16
2.116121e+26 , 3.248174e-16
2.091599e+26 , 3.248174e-16
2.066973e+26 , 3.248174e-16
2.042242e+26 , 3.248174e-16
2.017408e+26 , 3.248174e-16
1.992470e+26 , 3.248174e-16
1.967427e+26 , 3.248174e-16
1.942280e+26 , 3.248174e-16
1.917028e+26 , 3.248174e-16
1.891671e+26 , 3.248174e-16
1.866210e+26 , 3.248174e-16
1.840643e+26 , 3.248174e-16
1.814971e+26 , 3.248174e-16
1.789194e+26 , 3.248174e-16
1.763311e+26 , 3.248174e-16
1.737322e+26 , 3.248174e-16
1.713966e+26 , 3.248174e-16
1.697273e+26 , 3.248174e-16
1.680510e+26 , 3.248174e-16
1.663675e+26 , 3.248174e-16
1.646770e+26 , 3.248174e-16
1.629793e+26 , 3.248174e-16
1.612745e+26 , 3.248174e-16
1.595625e+26 , 3.248174e-16
1.578434e+26 , 3.248174e-16
1.561171e+26 , 3.248174e-16
1.543837e+26 , 3.248174e-16
1.526431e+26 , 3.248174e-16
1.508953e+26 , 3.248174e-16
1.491403e+26 , 3.248174e-16
1.473781e+26 , 3.248174e-16
1.456087e+26 , 3.248174e-16
1.438320e+26 , 3.248174e-16
1.420481e+26 , 3.248174e-16
1.402569e+26 , 3.248174e-16
1.384585e+26 , 3.248174e-16
1.366528e+26 , 3.248174e-16
1.348399e+26 , 3.248174e-16
1.330196e+26 , 3.248174e-16
1.311920e+26 , 3.248174e-16
1.293572e+26 , 3.248174e-16
1.275150e+26 , 3.248174e-16
1.256654e+26 , 3.248174e-16
1.243346e+26 , 3.248174e-16
1.231426e+26 , 3.248174e-16
1.219456e+26 , 3.248174e-16
1.207437e+26 , 3.248174e-16
1.195369e+26 , 3.248174e-16
1.183251e+26 , 3.248174e-16
1.171083e+26 , 3.248174e-16
1.158866e+26 , 3.248174e-16
1.146599e+26 , 3.248174e-16
1.134282e+26 , 3.248174e-16
1.121916e+26 , 3.248174e-16
1.109499e+26 , 3.248174e-16
1.097033e+26 , 3.248174e-16
1.084516e+26 , 3.248174e-16
1.071949e+26 , 3.248174e-16
1.059332e+26 , 3.248174e-16
1.046665e+26 , 3.248174e-16
1.033947e+26 , 3.248174e-16
1.021179e+26 , 3.248174e-16
1.008361e+26 , 3.248174e-16
9.954915e+25 , 3.248174e-16
9.825717e+25 , 3.248174e-16
9.696011e+25 , 3.248174e-16
9.565798e+25 , 3.248174e-16
9.435077e+25 , 3.248174e-16
9.303846e+25 , 3.248174e-16
9.172106e+25 , 3.248174e-16
9.082593e+25 , 3.248174e-16
8.997207e+25 , 3.248174e-16
8.911476e+25 , 3.248174e-16
8.825400e+25 , 3.248174e-16
8.738979e+25 , 3.248174e-16
8.652211e+25 , 3.248174e-16
8.565097e+25 , 3.248174e-16
8.477636e+25 , 3.248174e-16
8.389828e+25 , 3.248174e-16
8.301671e+25 , 3.248174e-16
8.213166e+25 , 3.248174e-16
8.124313e+25 , 3.248174e-16
8.035110e+25 , 3.248174e-16
7.945557e+25 , 3.248174e-16
7.855653e+25 , 3.248174e-16
7.765399e+25 , 3.248174e-16
7.674794e+25 , 3.248174e-16
7.583837e+25 , 3.248174e-16
7.492527e+25 , 3.248174e-16
7.400865e+25 , 3.248174e-16
7.308850e+25 , 3.248174e-16
7.216481e+25 , 3.248174e-16
7.123758e+25 , 3.248174e-16
7.030680e+25 , 3.248174e-16
6.937247e+25 , 3.248174e-16
6.843459e+25 , 3.248174e-16
6.749315e+25 , 3.248174e-16
6.680740e+25 , 3.248174e-16
6.619257e+25 , 3.248174e-16
6.557530e+25 , 3.248174e-16
6.495562e+25 , 3.248174e-16
6.433350e+25 , 3.248174e-16
6.370895e+25 , 3.248174e-16
6.308197e+25 , 3.248174e-16
6.245254e+25 , 3.248174e-16
6.182067e+25 , 3.248174e-16
6.118636e+25 , 3.248174e-16
6.054960e+25 , 3.248174e-16
5.991038e+25 , 3.248174e-16
5.926871e+25 , 3.248174e-16
5.862458e+25 , 3.248174e-16
5.797799e+25 , 3.248174e-16
5.732893e+25 , 3.248174e-16
5.667741e+25 , 3.248174e-16
5.602341e+25 , 3.248174e-16
5.536694e+25 , 3.248174e-16
5.470799e+25 , 3.248174e-16
5.404655e+25 , 3.248174e-16
5.338264e+25 , 3.248174e-16
5.271623e+25 , 3.248174e-16
5.204733e+25 , 3.248174e-16
5.137594e+25 , 3.248174e-16
5.070205e+25 , 3.248174e-16
5.002566e+25 , 3.248174e-16
4.947297e+25 , 3.248174e-16
4.902699e+25 , 3.248174e-16
4.857929e+25 , 3.248174e-16
4.812988e+25 , 3.248174e-16
4.767874e+25 , 3.248174e-16
4.722587e+25 , 3.248174e-16
4.677128e+25 , 3.248174e-16
4.631497e+25 , 3.248174e-16
4.585692e+25 , 3.248174e-16
4.539714e+25 , 3.248174e-16
4.493562e+25 , 3.248174e-16
4.447237e+25 , 3.248174e-16
4.400738e+25 , 3.248174e-16
4.354064e+25 , 3.248174e-16
4.307216e+25 , 3.248174e-16
4.260194e+25 , 3.248174e-16
4.212997e+25 , 3.248174e-16
4.165624e+25 , 3.248174e-16
4.118076e+25 , 3.248174e-16
4.070353e+25 , 3.248174e-16
4.022454e+25 , 3.248174e-16
3.974379e+25 , 3.248174e-16
3.926127e+25 , 3.248174e-16
3.877700e+25 , 3.248174e-16
3.829095e+25 , 3.248174e-16
3.780314e+25 , 3.248174e-16
3.731356e+25 , 3.248174e-16
3.690399e+25 , 3.248174e-16
3.657661e+25 , 3.248174e-16
3.624800e+25 , 3.248174e-16
3.591816e+25 , 3.248174e-16
3.558708e+25 , 3.248174e-16
3.525476e+25 , 3.248174e-16
3.492121e+25 , 3.248174e-16
3.458642e+25 , 3.248174e-16
3.425039e+25 , 3.248174e-16
3.391311e+25 , 3.248174e-16
3.357459e+25 , 3.248174e-16
3.323483e+25 , 3.248174e-16
3.289382e+25 , 3.248174e-16
3.255156e+25 , 3.248174e-16
3.220805e+25 , 3.248174e-16
3.186329e+25 , 3.248174e-16
3.151727e+25 , 3.248174e-16
3.117000e+25 , 3.248174e-16
3.082147e+25 , 3.248174e-16
3.047169e+25 , 3.248174e-16
3.012064e+25 , 3.248174e-16
2.976833e+25 , 3.248174e-16
2.941476e+25 , 3.248174e-16
2.905993e+25 , 3.248174e-16
2.870383e+25 , 3.248174e-16
2.834646e+25 , 3.248174e-16
2.798782e+25 , 3.248174e-16
2.772463e+25 , 3.248174e-16
2.748049e+25 , 3.248174e-16
2.723546e+25 , 3.248174e-16
2.698953e+25 , 3.248174e-16
2.674270e+25 , 3.248174e-16
2.649497e+25 , 3.248174e-16
2.624634e+25 , 3.248174e-16
2.599681e+25 , 3.248174e-16
2.574638e+25 , 3.248174e-16
2.549504e+25 , 3.248174e-16
2.524279e+25 , 3.248174e-16
2.498964e+25 , 3.248174e-16
2.473558e+25 , 3.248174e-16
2.448061e+25 , 3.248174e-16
2.422473e+25 , 3.248174e-16
2.396794e+25 , 3.248174e-16
2.371024e+25 , 3.248174e-16
2.345162e+25 , 3.248174e-16
2.319209e+25 , 3.248174e-16
2.293164e+25 , 3.248174e-16
2.267028e+25 , 3.248174e-16
2.240799e+25 , 3.248174e-16
2.214479e+25 , 3.248174e-16
2.188067e+25 , 3.248174e-16
2.161563e+25 , 3.248174e-16
2.135049e+25 , 3.248174e-16
2.116601e+25 , 3.248174e-16
2.098087e+25 , 3.248174e-16
2.079507e+25 , 3.248174e-16
2.060859e+25 , 3.248174e-16
2.042145e+25 , 3.248174e-16
2.023365e+25 , 3.248174e-16
2.004518e+25 , 3.248174e-16
1.985603e+25 , 3.248174e-16
1.966622e+25 , 3.248174e-16
1.947574e+25 , 3.248174e-16
1.928458e+25 , 3.248174e-16
1.909276e+25 , 3.248174e-16
1.890026e+25 , 3.248174e-16
1.870708e+25 , 3.248174e-16
1.851323e+25 , 3.248174e-16
1.831871e+25 , 3.248174e-16
1.812351e+25 , 3.248174e-16
1.792763e+25 , 3.248174e-16
1.773108e+25 , 3.248174e-16
1.753384e+25 , 3.248174e-16
1.733593e+25 , 3.248174e-16
1.713733e+25 , 3.248174e-16
1.693806e+25 , 3.248174e-16
1.673810e+25 , 3.248174e-16
1.655741e+25 , 3.248174e-16
1.641454e+25 , 3.248174e-16
1.627116e+25 , 3.248174e-16
1.612729e+25 , 3.248174e-16
1.598291e+25 , 3.248174e-16
1.583802e+25 , 3.248174e-16
1.569263e+25 , 3.248174e-16
1.554673e+25 , 3.248174e-16
1.540033e+25 , 3.248174e-16
1.525341e+25 , 3.248174e-16
1.510599e+25 , 3.248174e-16
1.495806e+25 , 3.248174e-16
1.480963e+25 , 3.248174e-16
1.466068e+25 , 3.248174e-16
1.451122e+25 , 3.248174e-16
1.436125e+25 , 3.248174e-16
1.421077e+25 , 3.248174e-16
1.405977e+25 , 3.248174e-16
1.390827e+25 , 3.248174e-16
1.375625e+25 , 3.248174e-16
1.360371e+25 , 3.248174e-16
1.345066e+25 , 3.248174e-16
1.329710e+25 , 3.248174e-16
1.315299e+25 , 3.248174e-16
1.303980e+25 , 3.248174e-16
1.292621e+25 , 3.248174e-16
1.281223e+25 , 3.248174e-16
1.269787e+25 , 3.248174e-16
1.258310e+25 , 3.248174e-16
1.246795e+25 , 3.248174e-16
1.235240e+25 , 3.248174e-16
1.223646e+25 , 3.248174e-16
1.212013e+25 , 3.248174e-16
1.200340e+25 , 3.248174e-16
1.188627e+25 , 3.248174e-16
1.176875e+25 , 3.248174e-16
1.165083e+25 , 3.248174e-16
1.153252e+25 , 3.248174e-16
1.141381e+25 , 3.248174e-16
1.129470e+25 , 3.248174e-16
1.117520e+25 , 3.248174e-16
1.105529e+25 , 3.248174e-16
1.093499e+25 , 3.248174e-16
1.081429e+25 , 3.248174e-16
1.069767e+25 , 3.248174e-16
1.060556e+25 , 3.248174e-16
1.051314e+25 , 3.248174e-16
1.042040e+25 , 3.248174e-16
1.032735e+25 , 3.248174e-16
1.023399e+25 , 3.248174e-16
1.014031e+25 , 3.248174e-16
1.004632e+25 , 3.248174e-16
9.952015e+24 , 3.248174e-16
9.857394e+24 , 3.248174e-16
9.762457e+24 , 3.248174e-16
9.667205e+24 , 3.248174e-16
9.571637e+24 , 3.248174e-16
9.475752e+24 , 3.248174e-16
9.379550e+24 , 3.248174e-16
9.283031e+24 , 3.248174e-16
9.186194e+24 , 3.248174e-16
9.089040e+24 , 3.248174e-16
8.991567e+24 , 3.248174e-16
8.900675e+24 , 3.248174e-16
8.823418e+24 , 3.248174e-16
8.745903e+24 , 3.248174e-16
8.668130e+24 , 3.248174e-16
8.590099e+24 , 3.248174e-16
8.511809e+24 , 3.248174e-16
8.433260e+24 , 3.248174e-16
8.354452e+24 , 3.248174e-16
8.275384e+24 , 3.248174e-16
8.196056e+24 , 3.248174e-16
8.116469e+24 , 3.248174e-16
8.036620e+24 , 3.248174e-16
7.956511e+24 , 3.248174e-16
7.876141e+24 , 3.248174e-16
7.795509e+24 , 3.248174e-16
7.714616e+24 , 3.248174e-16
7.636205e+24 , 3.248174e-16
7.569644e+24 , 3.248174e-16
7.502863e+24 , 3.248174e-16
7.435863e+24 , 3.248174e-16
7.368644e+24 , 3.248174e-16
7.301205e+24 , 3.248174e-16
7.233545e+24 , 3.248174e-16
7.165665e+24 , 3.248174e-16
7.097565e+24 , 3.248174e-16
7.029244e+24 , 3.248174e-16
6.960701e+24 , 3.248174e-16
6.891938e+24 , 3.248174e-16
6.822952e+24 , 3.248174e-16
6.753745e+24 , 3.248174e-16
6.690574e+24 , 3.248174e-16
6.631421e+24 , 3.248174e-16
6.572076e+24 , 3.248174e-16
6.512538e+24 , 3.248174e-16
6.452808e+24 , 3.248174e-16
6.392885e+24 , 3.248174e-16
6.332768e+24 , 3.248174e-16
6.272459e+24 , 3.248174e-16
6.211955e+24 , 3.248174e-16
6.151258e+24 , 3.248174e-16
6.090367e+24 , 3.248174e-16
6.034060e+24 , 3.248174e-16
5.978630e+24 , 3.248174e-16
5.923022e+24 , 3.248174e-16
5.867236e+24 , 3.248174e-16
5.812516e+24 , 3.248174e-16
5.758715e+24 , 3.248174e-16
5.705179e+24 , 3.248174e-16


==> anc/AnalyzeModels/MonteCarloCode/Header.h <==
//
//  Header.h
//  MonteCarlo
//
//  Created by Boaz Katz on 1/25/13.
//  Copyright (c) 2013 __MyCompanyName__. All rights reserved.
//
#include <string.h>
#include <stdio.h>
#include <stdlib.h>
#include <unistd.h>
#include <time.h>
#include <math.h>
#include "Vectors.h"
#include "Arrays.h"

#ifndef MonteCarlo_Header_h
#define MonteCarlo_Header_h

typedef struct {
    int status; // 0 esc, -1 absorbed, -2 effective absorption (dtau>1), 1 still going
    double E;
    vec n;
    vec v;
    double hnu; //in units of electron mass
    double t0;
    double E0;
    double hnu0;
    double t_last_int;
    double tesc;
} ga_pack;

typedef struct {
    double rhot3;
    double M;
    double MNi560;
    double T;
    double X[19];
    double Ne_per_mp;
    double photo_abs;
} cell;



// input parameters
//
double dt,dt_t,dt2,t0,tmax,dv,kappa,v_max,max_run_time_seconds,dv_tau;
double rhot30,Ni56Mtot,Ni56Ntot,Etott0,Mtot;
double Mtot_input,Ni56Mtot_input,EK_input,MStableFe_input,Ni56vmax_input;
double Ni56Ndecays_eff;
clock_t end, start,now;
char outputfile[200];


// variables
//

double intLt;
int cont,failed;
int Ndecays;
char stopreason[100];


// t and E grid for output
double E_bol_grid_dec[10000];
double E_bol_grid_inj[10000];
double E_bol_grid_esc[10][10000];
double t_grid_coste[100];
int t_grid_N;
double t_grid_dt;
int t_grid_ind_of_t(double t);
double t_grid_t_of_ind(int lt);
void t_grid_Initialize(void);
vec zvec;


// cells
int cell_N;
int cell_X_N;
cell cells[4000000];
int (*cell_ind_of_v)(vec v);
void (*cell_v_of_ind)(int l_cell,vec v);
int cell_ind_of_v_1Dsph(vec v);
void cell_v_of_ind_1Dsph(int l_cell,vec v);
//2Dcyl
int cell_ind_of_v_2Dcyl(vec v);
void cell_v_of_ind_2Dcyl(int l_cell,vec v);
double cell_volume_2Dcyl(vec v);
//3D
int cell_ind_of_v_3D(vec v);
void cell_v_of_ind_3D(int l_cell,vec v);
int cell_ind_of_v_3D_mirrorz(vec v);
void cell_v_of_ind_3D_mirrorz(int l_cell,vec v);
double cell_volume_3D(vec v);


// general gammas

ga_pack gammas[1000000];
void (*ga_advance)(double dt);
void ga_v_at_t(ga_pack *ga,double t,vec v);
double v_c_max;
double Ni56_tau;
double kappa_thin;

//void ga_advance_simple(double t,double dt,ga_pack *ga,int ga_N);

// effective line photons
int line_on;
int ga_line_esc_N;
int ga_line_N; 
double ga_line_E_per_decay;
ga_pack ga_line;
double (*photon_absoprtion)(double hnu,double prefactor);
double ga_advance_line(double t,double dt,ga_pack *ga);
double ga_advance_tau(vec v,vec n,double dv_tau);
//void ga_line_transport_all(void);



//External 1D spherical distributions

char record_file_name[1000];

// Flash 
char Vbinfile[200];
double dvx,dvy,dvz,vx0,vy0,vz0;
double vxmin,vxmax,vzmax,vzmin,vymin,vymax;
int Nvx,Nvy,Nvz;
double dNvx,dNvy,dNvz;
void printdist_2Dcyl(void);



//functions and function pointers
//
void input_params(void);
void read_input_txt(void);
double (*dt_fun)(double t, double dt);
double dt_fun_linear(double t, double dt);
double dt_fun_log(double t, double dt_t);
double dt_fun_t2(double t, double dt2);

// printing and output


// stopping condition
void check_cont(double t);

// initialization
void (*init_distribution)(void);
void init_distribution_1Dsph_external_txt_mX(void);
void init_distribution_2Dcyl_external_bin(void);
void init_distribution_3D_mirrorz_external_bin(void);
void (*init_ga_line)(void);
void init_ga_line_Ni56(void);
void init_ga_center(double E,double hnu,double t0,int ga_N,ga_pack *ga);
void ga_bol_inject(double t0,double E,vec v);
void ga_line_inject(double t0,double E,double hnu,vec v);
void ga_tau_inject(vec v);

//photo absorption
double photo_absorption_Lucy05(double hnu,double prefactor);
double photo_absorption_Ambwani_Z28(double hnu,double prefactor);

// output
void (*output)(void);
void output_bol_t_Linj_Lesc(void);
void output_t_log10Linj_txt(void);
void print_log(void);




#endif


#ifndef Msun
#define Msun          1.9891e33
#endif

#ifndef mec2MeV
#define mec2MeV          0.5110
#endif

#ifndef proton_m
#define proton_m          1.672621e-24 
#endif

#ifndef c_light
#define c_light          2.99792458e10
#endif

#ifndef day
#define day  86400.
#endif




==> anc/AnalyzeModels/MonteCarloCode/Ni56.c <==
//
//  Ni56.c
//  MonteCarlo
//
//  Created by Boaz Katz on 2/11/13.
//
//

#include "Compton.h"
#include "random.h"
#include "Ni56.h"
#include <string.h>
#include <stdio.h>
#include <stdlib.h>
#include <unistd.h>
#include <time.h>
#include <math.h>

void Ni56_Initialize(void){
    rand_Initialize();
    Ni56m=9.28941e-23;
    Ni56_tau_day=8.8;
    Co56_tau_day=111.3;
    
    Ni56_Qga_MeV=1.75;
    Co56_Qga_MeV=3.61;
    Co56_Qpos_MeV=0.12;
    Ni56_ga_N=6;
    Ni56_ga_hnu_MeV[0]=0.158; Ni56_ga_I100[0]=100;
    Ni56_ga_hnu_MeV[1]=0.270; Ni56_ga_I100[1]=36.5;
    Ni56_ga_hnu_MeV[2]=0.480; Ni56_ga_I100[2]=36.6;
    Ni56_ga_hnu_MeV[3]=0.750; Ni56_ga_I100[3]=49.5;
    Ni56_ga_hnu_MeV[4]=0.812; Ni56_ga_I100[4]=86.0;
    Ni56_ga_hnu_MeV[5]=1.560; Ni56_ga_I100[5]=14.0;
    
    Co56_ga_N=10;
    Co56_ga_hnu_MeV[0]=0.511; Co56_ga_I100[0]=38;
    Co56_ga_hnu_MeV[1]=0.847; Co56_ga_I100[1]=100;
    Co56_ga_hnu_MeV[2]=0.990; Co56_ga_I100[2]=2.8;
    Co56_ga_hnu_MeV[3]=1.040; Co56_ga_I100[3]=14;
    Co56_ga_hnu_MeV[4]=1.240; Co56_ga_I100[4]=68;
    Co56_ga_hnu_MeV[5]=1.360; Co56_ga_I100[5]=4.3;
    Co56_ga_hnu_MeV[6]=2.030; Co56_ga_I100[6]=12;
    Co56_ga_hnu_MeV[7]=2.600; Co56_ga_I100[7]=17;
    Co56_ga_hnu_MeV[8]=3.240; Co56_ga_I100[8]=12.5;
    Co56_ga_hnu_MeV[9]=1.770; Co56_ga_I100[9]=16; //note in fig 2 of Nadyozhin94 but not in his table 1
    
    Ni56_sum_Q();
}
void Ni56_sum_Q(void){
    int l;
    double Q100;
    Ni56_sum_I100=Arrays_sum(Ni56_ga_I100,Ni56_ga_N);
    Co56_sum_I100=Arrays_sum(Co56_ga_I100,Co56_ga_N);
    Q100=0;
    for (l=0;l<Ni56_ga_N;l++){
        Q100+=Ni56_ga_hnu_MeV[l]*Ni56_ga_I100[l];
        Ni56_ga_f[l]=Ni56_ga_I100[l]/Ni56_sum_I100;
    }
    Ni56_hnu_mean=Q100/Ni56_sum_I100;
    printf("Ni56 sum hnu*I=%f, should be 1.72, total is  %f\n",Q100/100.,Ni56_Qga_MeV);
    Q100=0;
    for (l=0;l<Co56_ga_N;l++){
        Q100+=Co56_ga_hnu_MeV[l]*Co56_ga_I100[l];
        Co56_ga_f[l]=Co56_ga_I100[l]/Co56_sum_I100;
    }
    Co56_hnu_mean=Q100/Co56_sum_I100;
    printf("Co56 sum hnu*I=%f, should be 3.49, total is  %f\n",Q100/100.,Co56_Qga_MeV);
    
    
    
    Ni56_ga_cumP[0]=Ni56_ga_I100[0]/Ni56_sum_I100;
    Ni56_ga_Ef[0]=Ni56_ga_hnu_MeV[0]/Ni56_hnu_mean;
    for (l=1;l<Ni56_ga_N;l++){
        Ni56_ga_cumP[l]=Ni56_ga_cumP[l-1]+Ni56_ga_I100[l]/Ni56_sum_I100;
        Ni56_ga_Ef[l]=Ni56_ga_hnu_MeV[l]/ Ni56_hnu_mean;
    }
    Co56_ga_cumP[0]=Co56_ga_I100[0]/Co56_sum_I100;
    Co56_ga_Ef[0]=Co56_ga_hnu_MeV[0]/Co56_hnu_mean;
    for (l=1;l<Co56_ga_N;l++){
        Co56_ga_cumP[l]=Co56_ga_cumP[l-1]+Co56_ga_I100[l]/Co56_sum_I100;
        Co56_ga_Ef[l]=Co56_ga_hnu_MeV[l]/Co56_hnu_mean;
    }
}
void Ni56_check_sums(void){
    int l;
    double sum_Ef,sum_f;
    sum_Ef=0;sum_f=0;
    for (l=0;l<Ni56_ga_N;l++){
        sum_f+=Ni56_ga_f[l];
        sum_Ef+=Ni56_ga_f[l]*Ni56_ga_Ef[l];
    }
    printf("Ni56 sum of f is %f and sum of Ef is %f\n",sum_f,sum_Ef);
    sum_Ef=0;sum_f=0;
    for (l=0;l<Co56_ga_N;l++){
        sum_f+=Co56_ga_f[l];
        sum_Ef+=Co56_ga_f[l]*Co56_ga_Ef[l];
    }
    printf("Co56 sum of f is %f and sum of Ef is %f\n",sum_f,sum_Ef);
}
int Ni56_rand_ga_ind(void){
    return rand_int_weight(Ni56_ga_cumP, Ni56_ga_N);
}
int Co56_rand_ga_ind(void){
    return rand_int_weight(Co56_ga_cumP, Co56_ga_N);
}
double Ni56_rand_ga_t(void){
    return rand_exponent()*Ni56_tau_day*day;
}
double Co56_rand_ga_t(void){
    return rand_exponent()*Co56_tau_day*day;
}
double kappa_optically_thin(void){
    int Nph,l,ind_line;
    double hnu,E,coste,Eout_Ein,Edectot,Einjsigtot;
    Edectot=0.0;
    Einjsigtot=0.0;
    Nph=1e7;
    for(l=0;l<Nph;l++){
        ind_line=Co56_rand_ga_ind();
        E=Co56_ga_Ef[ind_line]*Co56_Qga_MeV*MeV;
        hnu=Co56_ga_hnu_MeV[ind_line]/mec2MeV;
        coste=Compton_rand_coste(hnu);
        Eout_Ein=Compton_Eout_Ein(hnu,coste);
        Einjsigtot+=(E-Eout_Ein*E)*Compton_sigtot(hnu);
        Edectot+=E;
    }
    return Einjsigtot/Edectot/(2.*proton_m);
}









==> anc/AnalyzeModels/MonteCarloCode/Ni56.h <==
//
//  Ni56.h
//  MonteCarlo
//
//  Created by Boaz Katz on 2/11/13.
//
//

#include "Arrays.h"
#include "random.h"

#ifndef MonteCarlo_Ni56_h
#define MonteCarlo_Ni56_h

//functions

void Ni56_Initialize(void);
void Ni56_sum_Q(void);
void Ni56_check_sums(void);
double kappa_optically_thin(void);
int Ni56_rand_ga_ind(void);
int Co56_rand_ga_ind(void);
double Ni56_rand_ga_t(void);
double Co56_rand_ga_t(void);


//variables

double Ni56_Qga_MeV,Co56_Qga_MeV,Co56_Qpos_MeV,Ni56_tau_day,Co56_tau_day,Ni56_hnu_mean,Co56_hnu_mean,Ni56_sum_I100,Co56_sum_I100,Ni56m;
double Ni56_ga_hnu_MeV[20],Ni56_ga_I100[20],Ni56_ga_Ef[20],Co56_ga_hnu_MeV[20],Co56_ga_I100[20],Co56_ga_Ef[20],Ni56_ga_cumP[20],Co56_ga_cumP[20],Ni56_ga_f[20],Co56_ga_f[20];
int Ni56_ga_N,Co56_ga_N,Ni56_Nx,Co56_Nx;








#endif

#ifndef MeV
#define MeV           1.602176e-06
#endif
#ifndef day
#define day           86400.
#endif
#ifndef mec2MeV
#define mec2MeV          0.5110
#endif
#ifndef proton_m
#define proton_m          1.672621e-24
#endif


==> anc/AnalyzeModels/MonteCarloCode/Settings1D.c <==
#include "Header.h"
#include <string.h>
#include "Arrays.h"
#include "random.h"
#include "Compton.h"
void input_params(){
Ni56Ndecays_eff = 20000;
tmax= 100*day;
t_grid_dt= 5*day;
dv=1.000000000000e-03;
dv_tau=5.000000000000e+06;
v_c_max=5.000000000000e-02;
dt=day/100.0;
dt_t=day/100.0;
dt2=3.000000000000e-03;
dt_fun=&dt_fun_linear;
rand_seed=15761309;
t0=day/100.0;
init_ga_line=&init_ga_line_Ni56;
init_distribution=&init_distribution_1Dsph_external_txt_mX;
strcpy(Vbinfile,"Ejecta1D.txt");
cell_ind_of_v=&cell_ind_of_v_1Dsph;
cell_v_of_ind=&cell_v_of_ind_1Dsph;
Compton_hnu_min=0.000000000000e+00;
Compton_hnu_max=8.000000000000e+00;
Compton_Nhnu=200;
Compton_Nte=200000;
Compton_Nx=1000;
Compton_hnu_of_lhnu=&Compton_hnu_of_lhnu_linear;
Compton_lhnu_of_hnu=&Compton_lhnu_of_hnu_linear;
output=&output_t_log10Linj_txt;
line_on=1;
max_run_time_seconds=2.0;
strcpy(outputfile,"output.txt");
}


==> anc/AnalyzeModels/MonteCarloCode/Settings2D.c <==
#include "Header.h"
#include <string.h>
#include "Arrays.h"
#include "random.h"
#include "Compton.h"
void input_params(){
Ni56Ndecays_eff = 20000;
tmax= 100*day;
t_grid_dt= 5*day;
dv=1.000000000000e-03;
dv_tau=5.000000000000e+06;
v_c_max=5.000000000000e-02;
dt=day/100.0;
dt_t=day/100.0;
dt2=3.000000000000e-03;
dt_fun=&dt_fun_linear;
rand_seed=15761309;
t0=day/100.0;
init_ga_line=&init_ga_line_Ni56;
init_distribution=&init_distribution_2Dcyl_external_bin;
strcpy(Vbinfile,"Ejecta2D.dat");
cell_ind_of_v=&cell_ind_of_v_2Dcyl;
cell_v_of_ind=&cell_v_of_ind_2Dcyl;
Compton_hnu_min=0.000000000000e+00;
Compton_hnu_max=8.000000000000e+00;
Compton_Nhnu=200;
Compton_Nte=200000;
Compton_Nx=1000;
Compton_hnu_of_lhnu=&Compton_hnu_of_lhnu_linear;
Compton_lhnu_of_hnu=&Compton_lhnu_of_hnu_linear;
output=&output_t_log10Linj_txt;
line_on=1;
max_run_time_seconds=6.000000000000e+03;
strcpy(outputfile,"output.txt");
}

==> anc/AnalyzeModels/MonteCarloCode/Vectors.c <==
//
//  Vectors.c
//  Vector_c_Integrator
//
//  Created by Boaz Katz on 7/26/12.
//  Copyright (c) 2012 __MyCompanyName__. All rights reserved.
//

#include <stdio.h>
#include <math.h>

#include "Vectors.h"

void vec_set(vec to,vec from){
    int l;
    for (l=0;l<3;l++){
        to[l]=from[l];
    }
}
double vec_dot(vec av, vec bv){
    return av[0]*bv[0]+av[1]*bv[1]+av[2]*bv[2];
}
double vec_abs(vec av){
    return sqrt(av[0]*av[0]+av[1]*av[1]+av[2]*av[2]);
}
void vec_cross(vec av, vec bv, vec res){
    res[0]=av[1]*bv[2]-av[2]*bv[1];
    res[1]=av[2]*bv[0]-av[0]*bv[2];
    res[2]=av[0]*bv[1]-av[1]*bv[0];
}
double vec_abs_unit(vec av,vec ah) {
    double ab=sqrt(av[0]*av[0]+av[1]*av[1]+av[2]*av[2]);
    ah[0]=av[0]/ab; ah[1]=av[1]/ab; ah[2]=av[2]/ab;
    return ab;
}
void vec_mtx_mul(mtx m, vec v, vec mv){
    int l1,l2;
    double restemp=0;
    for (l1=0;l1<3;l1++){
        restemp=0;
        for (l2=0;l2<3;l2++){
            restemp=restemp+m[l1][l2]*v[l2];
        }
        mv[l1]=restemp;
    }
}
void vec_mtx_T_mul(mtx m, vec v, vec mv){
    int l1,l2;
    double restemp=0;
    for (l1=0;l1<3;l1++){
        restemp=0;
        for (l2=0;l2<3;l2++){
            restemp=restemp+m[l2][l1]*v[l2];
        }
        mv[l1]=restemp;
    }
}


//void vec_vercat_mtx(double a[3], double b[3], double c[3], double m[3][3]){
//    *(m+1)=a; 
//}



==> anc/AnalyzeModels/MonteCarloCode/Vectors.h <==
//
//  Vectors.h
//  Vector_c_Integrator
//
//  Created by Boaz Katz on 7/27/12.
//  Copyright (c) 2012 __MyCompanyName__. All rights reserved.
//

#ifndef Vector_c_Integrator_Vectors_h
#define Vector_c_Integrator_Vectors_h

typedef double vec[3];

typedef double *mtx[3];

typedef struct {
    vec v;
    vec h;
    double a;
} svec;


void vec_cross(vec av, vec bv ,vec res);
double vec_dot(vec av, vec bv);
double vec_abs(vec av);
double vec_abs_unit(vec av, vec ah);
void vec_mtx_mul(mtx m, vec v, vec mv);
void vec_mtx_T_mul(mtx m, vec v, vec mv);
void vec_set(vec to,vec from);



#endif


==> anc/AnalyzeModels/MonteCarloCode/input.txt <==
Nga,tmax,dtout,max_run_time
1.000000e+05 , 8.640000e+06 , 8.640000e+04, 5.000000e+02


==> anc/AnalyzeModels/MonteCarloCode/log_output.txt <==
run_time,reason_for_stopping,Ni56Msun,t0d
3.021791e+01,done,7.180724e-01,39.028277


==> anc/AnalyzeModels/MonteCarloCode/main.c <==
//
//  main.c
//  MonteCarlo
//
//  Created by Boaz Katz on 1/25/13.
//  Copyright (c) 2013 __MyCompanyName__. All rights reserved.
//

#include <string.h>
#include <stdio.h>
#include <stdlib.h>
#include <ctype.h>
#include <unistd.h>
#include <time.h>
#include <math.h>
#include "Vectors.h"
#include "Arrays.h"
#include "Header.h"
#include "random.h"
#include "Compton.h"
#include "Ni56.h"
int main (int argc, const char * argv[])
{
    vec v;
    int l_cell,l_cell_check;
    start = clock();
    input_params();
    read_input_txt();
    printf("Nga is %e\n",Ni56Ndecays_eff);
    zvec[0]=0.1; zvec[1]=0.; zvec[2]=1.; // zdirection
    t_grid_Initialize();
    Compton_Initialize();
    Ni56_Initialize();
    Ni56_check_sums();
    kappa_thin=kappa_optically_thin();
    printf("kappa_thin is %e and should be 0.02524\n",kappa_thin);
    printf("Compton_sigtot_err_max=%e\n",Compton_test_sigtot());
    init_distribution();
    Ni56Ntot=Ni56Mtot/Ni56m;
    l_cell=487688;
    cell_v_of_ind(l_cell,v);
    l_cell_check=cell_ind_of_v(v);
    failed=0;
    init_ga_line();
    printf("transport lines, %d photons\n",ga_line_N);
    output();
    print_log();
    //printdist_2Dcyl();
    return 0;
}

void read_input_txt(void){
    char line[1000];
    char header[1000];
    char *unconverted;
    char *delim = ","; // input separated by spaces
    char *token = NULL;
    FILE* oftxt = fopen("input.txt","r");
    fgets(header,1000,oftxt);
    fgets(line,1000,oftxt);
    token = strtok(line, delim);
    Ni56Ndecays_eff = strtod(token, &unconverted);
    token = strtok(NULL, delim);
    tmax= strtod(token, &unconverted);
    printf("tmax is %e days \n",tmax/day);
    token = strtok(NULL, delim);
    t_grid_dt= strtod(token, &unconverted);
    token = strtok(NULL, delim);
    max_run_time_seconds=strtod(token, &unconverted);
    printf("max run time is %e seconds \n",max_run_time_seconds);
    fclose(oftxt);
}
double dt_fun_linear(double t,double dt){
    return dt;
}
double dt_fun_log(double t,double dt_t){
    return t*(1+dt_t)-t;
}
double dt_fun_t2(double t,double dt2){
    return sqrt(t*t+dt2)-t;
}

void init_ga_line_Ni56(void){
    int l_cell,ind_line;
    double x,f_cell,tNi,tCo;
    vec v_cell;
    ga_line_N=0;
    Ndecays=0;
    Ni56_tau=0;
    ga_line_esc_N=0;
    for(l_cell=0;l_cell<cell_N;l_cell++){
        f_cell=cells[l_cell].MNi560/Ni56Mtot*Ni56Ndecays_eff;
        cell_v_of_ind(l_cell,v_cell);
        while((f_cell>0)&(!failed)){
            x=rand_uniform();
            if(x<f_cell){
                Ndecays+=1;
                ga_tau_inject(v_cell);
                if(line_on){
                    tNi=Ni56_rand_ga_t();
                    if((tNi<tmax)&(t0<tNi)){
                        ind_line=Ni56_rand_ga_ind();
                        ga_line_inject(tNi,Ni56_ga_Ef[ind_line]*Ni56_Qga_MeV*MeV*Ni56Ntot/Ni56Ndecays_eff,Ni56_ga_hnu_MeV[ind_line]/mec2MeV,v_cell);
                    }
                    tCo=tNi+Co56_rand_ga_t();
                    if((tCo<tmax)&(t0<tCo)){
                        ind_line=Co56_rand_ga_ind();
                        ga_line_inject(tCo,Co56_ga_Ef[ind_line]*Co56_Qga_MeV*MeV*Ni56Ntot/Ni56Ndecays_eff,Co56_ga_hnu_MeV[ind_line]/mec2MeV,v_cell);
                        ga_bol_inject(tCo,Co56_Qpos_MeV*MeV*Ni56Ntot/Ni56Ndecays_eff,v_cell);
                        E_bol_grid_dec[t_grid_ind_of_t(tCo)]+=Co56_Qpos_MeV*MeV*Ni56Ntot/Ni56Ndecays_eff;
                    }
                }
            }
            f_cell+=-1.;
        }
    }
    Ni56_tau=Ni56_tau/(double)Ndecays;
    printf("Number of Ni56 decays is %d\n",Ndecays);
}
void ga_bol_inject(double t0,double E,vec v){
    double t;
    E_bol_grid_inj[t_grid_ind_of_t(t0)]+=E;
}
void ga_line_inject(double t0,double E,double hnu,vec v){
    double t;
    ga_line.status=1;
    ga_line.t0=t0;
    ga_line.t_last_int=t0;
    ga_line.E=E;         // at last interaction
    ga_line.E0=E;
    ga_line.hnu=hnu;    // at last interaction
    ga_line.hnu0=hnu;
    vec_set(ga_line.v,v); // at last interaction
    rand_unit_iso_vector(ga_line.n);  // at last interaction
    ga_line_N+=1;
    E_bol_grid_dec[t_grid_ind_of_t(t0)]+=E;
    cont=1;
    t=t0;
    check_cont(t);
    while((cont==1)&(ga_line.status>0)){
        t=ga_advance_line(t,dt,&ga_line);
        check_cont(t);
    }
}
void ga_tau_inject(vec v_cell){
    vec n;
    vec v;
    vec_set(v,v_cell);
    int l,l_cell;
    double dtau;
    double tau_l;
    tau_l=0;
    rand_unit_iso_vector(n);
    for (l=0;l<3;l++){
        v[l]+=dv_tau*n[l]/2;
    }
    l_cell=cell_ind_of_v(v);
    while(l_cell>-1){
        dtau=cells[l_cell].rhot3*dv_tau;
        tau_l+=dtau;
        for (l=0;l<3;l++){
            v[l]+=dv_tau*n[l];
        }
        l_cell=cell_ind_of_v(v);
    }
    Ni56_tau+=tau_l;
}

double ga_advance_line(double t,double dt_free,ga_pack *ga){// under construction.
    double rho,hnu,E,Ne_per_mp,kappa_tot,kappa_scat,kappa_abs,dtau_free,dtau,x;
    double tend,coste,Eout_Ein;
    vec v,n1;
    int l_cell;
    ga_v_at_t(ga,t,v);
    l_cell=cell_ind_of_v(v);
    if(l_cell==-1){
        tend=t;
        ga->status=0; // escaped
        gammas[ga_line_esc_N]=*ga;
        ga_line_esc_N+=1;
    }
    else{
        hnu=ga->hnu*ga->t_last_int/t;
        rho=cells[l_cell].rhot3/pow(t,3.);
        Ne_per_mp=cells[l_cell].Ne_per_mp;
        kappa_scat=Compton_sigtot(hnu)*Ne_per_mp/proton_m;
        kappa_abs=photon_absoprtion(hnu,cells[l_cell].photo_abs);
        kappa_tot=kappa_scat+kappa_abs;
        dtau_free=kappa_tot*rho*c_light*dt_free;
        if(dtau_free<1){
            dtau=rand_exponent();
            if(dtau>dtau_free){
                tend=t+dt_free;;
            }
            else{
                tend=t+dtau/(kappa_tot*rho*c_light);
                ga_v_at_t(ga,tend,v);
                hnu=ga->hnu*ga->t_last_int/tend;
                E=ga->E*ga->t_last_int/tend;
                x=rand_uniform();
                if(x>kappa_scat/kappa_tot){ //absorption
                    ga->status=-1;
                    ga_bol_inject(tend,E,v);
                }
                else{ //scattering event
                    coste=Compton_rand_coste(hnu);
                    Eout_Ein=Compton_Eout_Ein(hnu,coste);
                    ga->E=E*Eout_Ein;
                    ga->hnu=hnu*Eout_Ein;
                    ga->t_last_int=tend;
                    rand_unit_vector_coste(ga->n,coste,n1);
                    vec_set(ga->n,n1);
                    vec_set(ga->v,v);
                    ga_bol_inject(tend,E-ga->E,v);
                }
            }
        }
        else{ // effective absorption given that dtau>1;
            tend=t;
            E=ga->E*ga->t_last_int/tend;
            ga_bol_inject(tend,E,v);
            ga->status=-2;
        }
    }
    return tend;
}

void ga_v_at_t(ga_pack *ga,double t,vec v){
    int l;
    for(l=0;l<3;l++){
        v[l]=(ga->v[l]*ga->t_last_int+ga->n[l]*c_light*(t-ga->t_last_int))/t;
    }
}
void init_distribution_1Dsph_external_txt_mX(void){
    int l_cell;
    double v5;
    double EK,v2;
    char line[1000];
    char header[1000];
    char *unconverted;
    char *delim = ","; // input separated by spaces
    char *token = NULL;

    cell_ind_of_v=&cell_ind_of_v_1Dsph;
    cell_v_of_ind=&cell_v_of_ind_1Dsph;
    
    photon_absoprtion=&photo_absorption_Lucy05;//photo_absorption_Ambwani_Z28
    
    //FILE* of = fopen("VBin100x200.dat","r"); // of is output file
    FILE* of = fopen(Vbinfile,"r"); // of is output file
    fgets(header,1000, of);
    fgets(record_file_name,1000, of);
    fgets(header,1000, of);
    fgets(line,1000, of);
    token = strtok(line, delim);
    dv = strtod(token, &unconverted);
    token = strtok(NULL, delim);
    cell_N= strtod(token, &unconverted);
    fgets(header,1000, of);
    v_max=(double)(cell_N-1)*dv;
    printf("dv= %e\n",dv);
    printf("%d cells\n",cell_N);
    Ni56Mtot=0.;
    Mtot=0.;
    EK=0.;
    for(l_cell=0;l_cell<cell_N;l_cell++){
        fgets(line,1000, of);
        token = strtok(line, delim);
        cells[l_cell].M = strtod(token, &unconverted);
        token = strtok(NULL, delim);
        cells[l_cell].X[0]= strtod(token, &unconverted);
        v5=(double)l_cell*dv+dv/2;
        cells[l_cell].rhot3=cells[l_cell].M/(4*pi*v5*v5*dv);
        Mtot+=cells[l_cell].M;
        v2=v5*v5;
        EK+=cells[l_cell].M*v2/2;
        cells[l_cell].MNi560=cells[l_cell].M*cells[l_cell].X[0];
        Ni56Mtot+=cells[l_cell].MNi560;
        cells[l_cell].Ne_per_mp=0.5;
    }
    
    printf("Mtot/Msun, Ni56Mtot/Msun, EK is %.3e , %.3e, %.3e\n",Mtot/Msun,Ni56Mtot/Msun,EK);
    fclose(of);
}
void init_distribution_3D_mirrorz_external_bin(void){
    int l_cell,cell_Nfields;
    vec v5;
    double EK;
    int indNi56;
    //Mtot_input=2.5208e33;
    //Ni56Mtot_input=7.3177e32;
    cell_ind_of_v=&cell_ind_of_v_3D_mirrorz;
    cell_v_of_ind=&cell_v_of_ind_3D_mirrorz;
    
    photon_absoprtion=&photo_absorption_Lucy05;//photo_absorption_Ambwani_Z28
    
    //FILE* of = fopen("VBin100x200.dat","r"); // of is output file
    FILE* of = fopen(Vbinfile,"r"); // of is output file
    fread(&cell_Nfields,sizeof(int),1,of);
    fread(&indNi56,sizeof(int),1,of);
    fread(&Nvx,sizeof(int),1,of);
    fread(&Nvy,sizeof(int),1,of);
    fread(&Nvz,sizeof(int),1,of);
    fread(&vxmin,sizeof(double),1,of);
    fread(&vymin,sizeof(double),1,of);
    fread(&vzmin,sizeof(double),1,of); // vzmin should be 0
    fread(&dvx,sizeof(double),1,of);
    fread(&dvy,sizeof(double),1,of);
    fread(&dvz,sizeof(double),1,of);
    
    cell_N=Nvx*Nvy*Nvz;
    vxmax=vxmin+(double)Nvx*dvx;
    vymax=vymin+(double)Nvy*dvy;
    vzmax=(double)Nvz*dvz;
    
    printf("Nvx=%d Nvy=%d Nvz=%d cell_N %d\n",Nvx,Nvy,Nvz,cell_N);
    printf("cell_Nfields %d\n",cell_Nfields);
    printf("cell_indNi56 %d\n",indNi56);
    printf("dvx=%e dvy=%e dvz=%e vxmin=%e vymin=%e vzmin=%e\n",dvx,dvy,dvz,vxmin,vymin,vzmin);
    cell_X_N=cell_Nfields-1;
    Ni56Mtot=0.;
    Mtot=0.;
    EK=0.;
    for(l_cell=0;l_cell<cell_N;l_cell++){
        fread(&cells[l_cell].rhot3,sizeof(double),1,of);
        if(cells[l_cell].rhot3<0.){
            cells[l_cell].rhot3=1e-40;
        }
        fread(cells[l_cell].X,sizeof(double)*cell_X_N,1,of);
        cell_v_of_ind(l_cell,v5);
        cells[l_cell].M=cells[l_cell].rhot3*dvx*dvy*dvz;
        Mtot+=2.*cells[l_cell].M;// multiply by 2 for \pm z symmetry
        EK+=cells[l_cell].M*vec_dot(v5,v5)/2;
        cells[l_cell].MNi560=2.*cells[l_cell].M*cells[l_cell].X[indNi56-1];// multiply by 2 for \pm z symmetry
        Ni56Mtot+=cells[l_cell].MNi560;
        cells[l_cell].Ne_per_mp=0.5;
    }
    printf("rhot3(1) initial %e\n",cells[0].rhot3);
    printf("XNi56(1) initial %e\n",cells[0].X[indNi56-1]);
    printf("Ni56Mtot/Msun=%e, Mtot/Msun=%e, EK=%e\n",Ni56Mtot/Msun,Mtot/Msun,EK);
    
    fclose(of);
}
void init_distribution_2Dcyl_external_bin(void){
    int l_cell,cell_Nfields;
    double dM,vr;
    double EK,v2;
    //Mtot_input=2.5208e33;
    //Ni56Mtot_input=7.3177e32;
    photon_absoprtion=&photo_absorption_Lucy05;//photo_absorption_Ambwani_Z28
    vec v;
    //FILE* of = fopen("VBin100x200.dat","r"); // of is output file
    FILE* of = fopen(Vbinfile,"r"); // of is output file
    fread(&Mtot_input,sizeof(double),1,of);
    fread(&Ni56Mtot_input,sizeof(double),1,of);
    fread(&EK_input,sizeof(double),1,of);
    fread(&Nvx,sizeof(int),1,of);
    fread(&vx0,sizeof(double),1,of);
    fread(&dvx,sizeof(double),1,of);
    fread(&Nvz,sizeof(int),1,of);
    fread(&vz0,sizeof(double),1,of);
    fread(&dvz,sizeof(double),1,of);
    cell_N=Nvx*Nvz;
    printf("Nvx=  %d, vx0= %e, vx0 should be %e, dvx= %e\n",Nvx,vx0,dvx/2.,dvx);
    printf("Nvz, vz0, dvz, %d,%e, %e\n",Nvz,vz0,dvz);
    printf("Mtot_input, Ni56Mtot_input, EK_input, %e,%e,%e\n",Mtot_input,Ni56Mtot_input,EK_input);
    
    printf("cell_N %d\n",cell_N);
    fread(&cell_Nfields,sizeof(int),1,of);
    cell_X_N=cell_Nfields-2;
    Ni56Mtot=0.;
    Mtot=0.;
    EK=0.;
    for(l_cell=0;l_cell<cell_N;l_cell++){
        fread(&cells[l_cell].rhot3,sizeof(double),1,of);
        if(cells[l_cell].rhot3<0.){
            cells[l_cell].rhot3=1e-40;
        }
        fread(&cells[l_cell].T,sizeof(double),1,of);
        fread(cells[l_cell].X,sizeof(double)*cell_X_N,1,of);
        
        cell_v_of_ind_2Dcyl(l_cell,v);
        cells[l_cell].M=cells[l_cell].rhot3*cell_volume_2Dcyl(v);
        Mtot+=cells[l_cell].M;
        v2=vec_dot(v,v);
        EK+=cells[l_cell].M*v2/2;
        cells[l_cell].MNi560=cells[l_cell].M*cells[l_cell].X[18];
        Ni56Mtot+=cells[l_cell].MNi560;
        cells[l_cell].Ne_per_mp=0.5;
    }
    printf("Ni56Mtot/Mtot= %e and should be %e\n",Ni56Mtot/Mtot,Ni56Mtot_input/Mtot_input);
    
    vr=sqrt(EK_input/Mtot_input/(EK/Mtot));
    printf("vr is %e\n and should be close to 1", vr);
    dvx=dvx*vr; vx0=vx0*vr;
    dvz=dvz*vr; vz0=vz0*vr;
    
    for(l_cell=0;l_cell<cell_N;l_cell++){
        cell_v_of_ind_2Dcyl(l_cell,v);
        cells[l_cell].M=cells[l_cell].M*Mtot_input/Mtot;
        cells[l_cell].rhot3=cells[l_cell].M/cell_volume_2Dcyl(v);
        cells[l_cell].MNi560=cells[l_cell].MNi560*Ni56Mtot_input/Ni56Mtot;
    }
    
    
    
    vzmin=vz0-dvz/2;
    vzmax=vzmin+(double)Nvz*dvz;
    printf("vzmin,vzmax= %e,%e\n",vzmin,vzmax);
    vxmax=(double)Nvx*dvx;
    
    Ni56Mtot=0.;
    Mtot=0.;
    EK=0.;
    for(l_cell=0;l_cell<cell_N;l_cell++){
        cell_v_of_ind_2Dcyl(l_cell,v);
        dM=cells[l_cell].rhot3*cell_volume_2Dcyl(v);
        Mtot+=dM;
        v2=vec_dot(v,v);
        EK+=dM*v2/2;
        Ni56Mtot+=cells[l_cell].MNi560;
    }
    
    
    
    
    printf("cell_N cell_Nfields %d %d",cell_N,cell_Nfields);
    printf("cell1 rho %e\n",cells[cell_N-1].X[18]);
    printf("Mtot_input, Ni56Mtot_input, EK_input, %e,%e,%e\n",Mtot_input,Ni56Mtot_input,EK_input);
    
    printf("Mtot, Ni56Mtot, EK is %e , %e, %e\n",Mtot,Ni56Mtot,EK);
    //cell_v_of_ind_2Dcyl(0,v);
    //printf("vx vy %d %e %e\n",cell_ind_of_v_2Dcyl(v),v[0],v[2]);
    fclose(of);
    
    
}

double photo_absorption_Lucy05(double hnu,double prefactor){
    return 1.16*pow(hnu*0.511/0.1,-3.13)*1e-24/(28.*proton_m);
}
double photo_absorption_Ambwani_Z28(double hnu,double prefactor){
    return 25.7*pow(hnu*0.511/0.1,-3.0)*1e-24/(56.*proton_m);
}
void init_ga_center(double E,double hnu,double t0,int ga_N,ga_pack *ga){
    int l_ga,l;
    for(l_ga=0;l_ga<ga_N;l_ga++){
        ga[l_ga].E=E/ga_N;
        ga[l_ga].hnu=hnu;
        ga[l_ga].t0=t0;
        ga[l_ga].t_last_int=t0;
        for(l=0;l<3;l++){
            ga[l_ga].v[l]=0;
        }
    }
}

int t_grid_ind_of_t(double t){
    if(t>tmax){
        return -1;
    }
    else{
        return floor(t/t_grid_dt);
    }
}
double t_grid_t_of_ind(int lt){
    return lt*t_grid_dt;
}
void t_grid_Initialize(void){
    int lt,lte;
    t_grid_N=floor(tmax/t_grid_dt);
        for(lt=0;lt<t_grid_N-1;lt++){
        E_bol_grid_inj[lt]=0.;
        E_bol_grid_dec[lt]=0.;
    }
}

void print_log(void){
    char log_outputfile[55]="log_";
    char rmoutputfile[55]="rm ";
    double run_time,t0d;
    now = clock();
    run_time = (now - start) / ((double) CLOCKS_PER_SEC);
    strcat(log_outputfile,outputfile);
    strcpy(rmoutputfile,"rm ");strcat(rmoutputfile,log_outputfile);system(rmoutputfile);
    FILE* log_of=fopen(log_outputfile,"a"); // log_of is log file
    t0d=sqrt(kappa_thin*Ni56_tau)/day;
    printf("run time (seconds) =%e\n",run_time);
    printf("reason for stopping, %s\n",stopreason);
    if (!failed) {
        strcpy(stopreason,"done");
        printf("Ni56Mtot %e\n",Ni56Mtot);
        printf("t0d %.2f\n",t0d);
        fprintf(log_of,"run_time,");
        fprintf(log_of,"reason_for_stopping,");
        fprintf(log_of,"Ni56Msun,");
        fprintf(log_of,"t0d\n");
        fprintf(log_of,"%e,",run_time);
        fprintf(log_of,"%s,",stopreason);
        fprintf(log_of,"%e,",Ni56Mtot/Msun);
        fprintf(log_of,"%f\n",t0d);
        fclose(log_of);
    }
    else {
        printf("Ni56Mtot %e\n",0.0);
        printf("t0d %.2f\n",0.0);
        fprintf(log_of,"run_time,");
        fprintf(log_of,"reason_for_stopping,");
        fprintf(log_of,"Ni56Msun,");
        fprintf(log_of,"t0d\n");
        fprintf(log_of,"%e,",run_time);
        fprintf(log_of,"%s,",stopreason);
        fprintf(log_of,"%e,",0.0);
        fprintf(log_of,"%f\n",0.0);
        fclose(log_of);
    }
}
void check_cont(double t){
    double run_time;
    now = clock();
    run_time = (now - start) / ((double) CLOCKS_PER_SEC);
    if (run_time>max_run_time_seconds){
        strcpy(stopreason,"reached max run time");
        cont=0;
        failed=1;
    }
    if(t>tmax){
		cont=0;
	}
}
void output_bol_t_Linj_Lesc(void){
    char rmoutputfile[55]="rm ";
    int lt,lte;
    int N_outputs;
    double output_line[100];
    N_outputs=3;
    strcat(rmoutputfile,outputfile);
    system(rmoutputfile);
    FILE* of = fopen(outputfile,"a"); // of is output file
    for(lt=0;lt<t_grid_N-1;lt++){
        output_line[0]=t_grid_t_of_ind(lt)+t_grid_dt/2;
        output_line[1]=E_bol_grid_dec[lt]/t_grid_dt;
        output_line[2]=E_bol_grid_inj[lt]/t_grid_dt;
        fwrite(output_line,sizeof(double)*N_outputs,1,of);
    }
    
    fclose(of);
}
void output_t_log10Linj_txt(void){
    char rmoutputfile[55]="rm ";
    int lt,lte;
    double output_line[100];
    double tmid,Qinj;
    strcat(rmoutputfile,outputfile);
    system(rmoutputfile);
    FILE* of = fopen(outputfile,"w+"); // of is output file
    fprintf(of,"Deposition by gamma-rays and positrons, calculated using a c-based Monte-Carlo code file: ");
    fprintf(of,"%s",record_file_name);
    fprintf(of,"t,log10L\n");
    for(lt=0;lt<t_grid_N-1;lt++){
        tmid=t_grid_t_of_ind(lt)+t_grid_dt/2;
        Qinj=E_bol_grid_inj[lt]/t_grid_dt;
        fprintf(of,"%.2f , %.2f\n",tmid/86400.0,log10(Qinj));
    }
    fclose(of);
}
int cell_ind_of_v_1Dsph(vec v){
    double av;
    av=vec_abs(v);
    if(av>v_max){
        //ga_esc(l_ga);
        return -1;
    }
    else{ 
        return floor(av/dv);
    }
}
void cell_v_of_ind_1Dsph(int l_cell,vec v){
    v[0]=((double)l_cell+0.5)/(double)cell_N*v_max;
    v[1]=0;
    v[2]=0;
}

double cell_volume_2Dcyl(vec v){
    double vx;
    vx=sqrt(v[0]*v[0]+v[1]*v[1]);
    return 2*pi*vx*dvz*dvx;
}
int cell_ind_of_v_2Dcyl(vec v){
    double vx;
    vx=sqrt(v[0]*v[0]+v[1]*v[1]);
    if(vx>vxmax||v[2]>vzmax||v[2]<vzmin){
        return -1;//esc
    }
    else{
    return (int)(floor((v[2]-vzmin)/dvz)*Nvx)+(int)(floor(vx/dvx));
    }
}
void cell_v_of_ind_2Dcyl(int l_cell,vec v){
    v[0]=vx0+(double)(l_cell % Nvx)*dvx;
    v[1]=0;
    v[2]=vz0+floor((double)l_cell/Nvx)*dvz;
}

double cell_volume_3D(vec v){
    return dvy*dvz*dvx;
}
int cell_ind_of_v_3D(vec v){
    if(v[0]>vxmax||v[0]<vxmin||v[1]>vymax||v[1]<vymin||v[2]>vzmax||v[2]<vzmin){
        return -1;//esc
    }
    else{
        return (int)((v[2]-vzmin)/dvz)*Nvx*Nvy+(int)((v[1]-vymin)/dvy)*Nvx+(int)((v[0]-vxmin)/dvx);
    }
}
void cell_v_of_ind_3D(int l_cell,vec v){
    int lvx,lvy,lvz;
    lvz=l_cell/(Nvx*Nvy);
    lvy=(l_cell-lvz*Nvx*Nvy)/Nvx;
    lvx=l_cell-lvz*Nvx*Nvy-lvy*Nvx;  
    v[0]=vxmin+dvx/2+(double)(lvx)*dvx;
    v[1]=vymin+dvy/2+(double)(lvy)*dvy;
    v[2]=vzmin+dvz/2+(double)(lvz)*dvz;
}

int cell_ind_of_v_3D_mirrorz(vec v){
    if(v[0]>vxmax||v[0]<vxmin||v[1]>vymax||v[1]<vymin||fabs(v[2])>vzmax){
        return -1;//esc
    }
    else{
        return (int)(fabs(v[2])/dvz)*Nvx*Nvy+(int)((v[1]-vymin)/dvy)*Nvx+(int)((v[0]-vxmin)/dvx);
    }
}
void cell_v_of_ind_3D_mirrorz(int l_cell,vec v){
    int lvx,lvy,lvz;
    lvz=l_cell/(Nvx*Nvy);
    lvy=(l_cell-lvz*Nvx*Nvy)/Nvx;
    lvx=l_cell-lvz*Nvx*Nvy-lvy*Nvx;
    v[0]=vxmin+dvx/2+(double)(lvx)*dvx;
    v[1]=vymin+dvy/2+(double)(lvy)*dvy;
    v[2]=dvz/2+(double)(lvz)*dvz;
}


void printdist_2Dcyl(void){
    int lx,lz,lcell;
    printf("rhot3=[...;\n");
    for (lx=0;lx<Nvx;lx++){
        for(lz=0;lz<Nvz;lz++){
            lcell=lz*Nvx+lx;
            printf("%e ",cells[lcell].rhot3);
        }
        printf("\n");
    }
    printf("];\n");
}





==> anc/AnalyzeModels/MonteCarloCode/output.txt <==
Deposition by gamma-rays and positrons, calculated using a c-based Monte-Carlo code file: DDC6_v_rho_XNi56_t_0.976d.txt
t,log10L
0.50 , 43.73
1.50 , 43.70
2.50 , 43.66
3.50 , 43.61
4.50 , 43.58
5.50 , 43.54
6.50 , 43.50
7.50 , 43.47
8.50 , 43.43
9.50 , 43.40
10.50 , 43.36
11.50 , 43.33
12.50 , 43.30
13.50 , 43.25
14.50 , 43.23
15.50 , 43.20
16.50 , 43.20
17.50 , 43.15
18.50 , 43.12
19.50 , 43.09
20.50 , 43.07
21.50 , 43.05
22.50 , 43.03
23.50 , 42.96
24.50 , 42.96
25.50 , 42.93
26.50 , 42.92
27.50 , 42.87
28.50 , 42.88
29.50 , 42.80
30.50 , 42.80
31.50 , 42.79
32.50 , 42.76
33.50 , 42.74
34.50 , 42.72
35.50 , 42.71
36.50 , 42.71
37.50 , 42.66
38.50 , 42.65
39.50 , 42.63
40.50 , 42.62
41.50 , 42.58
42.50 , 42.62
43.50 , 42.54
44.50 , 42.54
45.50 , 42.53
46.50 , 42.48
47.50 , 42.51
48.50 , 42.47
49.50 , 42.45
50.50 , 42.45
51.50 , 42.42
52.50 , 42.44
53.50 , 42.39
54.50 , 42.39
55.50 , 42.38
56.50 , 42.42
57.50 , 42.38
58.50 , 42.33
59.50 , 42.32
60.50 , 42.24
61.50 , 42.33
62.50 , 42.31
63.50 , 42.23
64.50 , 42.26
65.50 , 42.28
66.50 , 42.22
67.50 , 42.22
68.50 , 42.22
69.50 , 42.22
70.50 , 42.16
71.50 , 42.19
72.50 , 42.11
73.50 , 42.14
74.50 , 42.15
75.50 , 42.13
76.50 , 42.08
77.50 , 42.14
78.50 , 42.15
79.50 , 42.06
80.50 , 42.07
81.50 , 42.05
82.50 , 42.08
83.50 , 42.06
84.50 , 42.03
85.50 , 42.01
86.50 , 41.91
87.50 , 41.99
88.50 , 41.87
89.50 , 41.90
90.50 , 42.00
91.50 , 41.99
92.50 , 41.94
93.50 , 41.96
94.50 , 41.95
95.50 , 41.93
96.50 , 41.92
97.50 , 41.86
98.50 , 41.82


==> anc/AnalyzeModels/MonteCarloCode/random.c <==
//
//  random.c
//  MonteCarlo
//
//  Created by Boaz Katz on 2/7/13.
//  Copyright (c) 2013 __MyCompanyName__. All rights reserved.
//


#include "random.h"
#include "Arrays.h"
#include <string.h>
#include <stdio.h>
#include <stdlib.h>
#include <unistd.h>
#include <time.h>
#include <math.h>

int rand_int(void){
    return rand();
}
double rand_normal(void){
    double U,V;
    U=rand_uniform();
    V=rand_uniform();
    return sqrt(-2.*log(U))*cos(2*pi*V);
}
void rand_normal_vector(vec v){
    int l;
    for(l=0;l<3;l++){
        v[l]=rand_normal();
    }
}
void rand_unit_iso_vector(vec v){
    int l;
    double av;
    rand_normal_vector(v);
    av=vec_abs(v);
    for(l=0;l<3;l++){
        v[l]=v[l]/av;
    }
}

void rand_unit_vector_coste(vec n,double coste,vec n1){
    vec viso,vperp,nperp;
    int l;
    double ndotviso,absv;
    double sinte;
    sinte=sqrt(1-coste*coste);
    absv=0;
    while(absv<0.01){
        rand_normal_vector(viso);
        ndotviso=vec_dot(n,viso);
        for(l=0;l<3;l++){
            vperp[l]=viso[l]-ndotviso*n[l];
        }
        absv=vec_abs_unit(vperp,nperp);
    }
    for(l=0;l<3;l++){
        n1[l]=coste*n[l]+sinte*nperp[l];
    }
    
}
double rand_uniform(void){
    double x;
    x=((double)rand()/(double)RAND_MAX);
    if((x<1)&(x>0)){
    return x;
    }
    else{
        return rand_uniform();
    }
}
double rand_exponent(void){
    return -log(1-rand_uniform());
}
void rand_Initialize(void){
    srand(rand_seed);
}
int rand_int_weight(double *cumP,int N){
    double x;
    x=rand_uniform();
    return find_first_grearter_than_log(cumP, N, x);
}
void rand_test(int Nrows){
    int l,ll;
    printf("rand max is %d\n",RAND_MAX);
    printf("a=[");
    for (ll=0;ll<Nrows;ll++){
        for(l=0;l<1000;l++){
            printf("%f ",rand_test_fun());
        }
        printf("...\n");
    }
    printf("]; a=a(1:end);\n");
}
void rand_test_unit_vector_coste(void){
    vec v,n,n1;
    int l,ll,Nrows;
    Nrows=300;
    double coste;
    coste=2*rand_uniform();
    rand_normal_vector(v);
    vec_abs_unit(v,n);
    printf("a=[");
    for (ll=0;ll<Nrows;ll++){
        for(l=0;l<100;l++){
            rand_unit_vector_coste(n,coste,n1);
            printf("%f %f %f ",n1[0],n1[1],n1[2]);
        }
        printf("...\n");
    }
    printf("]; a=a(1:end); Nrows=%d; a=reshape(a,3,Nrows*100);\n",Nrows);
    printf("n=[%f %f %f]; coste=%f;\n",n[0],n[1],n[2],coste);
    printf("min(n*a)-coste\n");
    printf("max(n*a)-coste\n");
    printf("vx=cross([0,0,1],n);vx=vx/(sqrt(vx*vx'));vy=cross(n,vx);c=vy*a; s=vx*a;phi=atan2(s,c); hist(phi);\n");
}
double rand_y_of_x(double x, double *y_of_x_list, int Nx){
    int ind;
    ind=floor(x*Nx);
    double x1,x2;
    x1=ind/Nx;
    x2=(ind+1.)/Nx;
    return interp1_1(x1,x2,y_of_x_list[ind],y_of_x_list[ind+1],x);
}
double rand_create_y_of_x_list(double* y_grid,double* dPdy_grid,int Ny,int Nx,double* y_of_x_list){
    int ly,lx;
    double intPtot,intPcum,DPcum;
    double dx;
    dx=1./Nx;
    probability_succ=1;
    intPtot=trapz(y_grid,dPdy_grid,Ny);
    //printf("intPtot %f \n",intPtot);
    intPcum=0;
    DPcum=0;
    lx=0; y_of_x_list[0]=y_grid[0];
    for(ly=0;ly<Ny-1;ly++){
        DPcum=0.5*(dPdy_grid[ly+1]+dPdy_grid[ly])*(y_grid[ly+1]-y_grid[ly])/intPtot;
        if (DPcum>dx/10.){
            printf("probability inversion failed\n");
            probability_succ=0;
        }
        if(intPcum+DPcum>(lx+1)*dx){
            y_of_x_list[lx+1]=interp1_1(intPcum,intPcum+DPcum,y_grid[ly],y_grid[ly+1],(lx+1)*dx);
            lx+=1;
        }
        intPcum+=DPcum;
    }
    y_of_x_list[Nx-1]=y_grid[Ny-1];
    return intPtot;
}






==> anc/AnalyzeModels/MonteCarloCode/random.h <==
//
//  random.h
//  MonteCarlo
//
//  Created by Boaz Katz on 2/7/13.
//  Copyright (c) 2013 __MyCompanyName__. All rights reserved.
//
#include "Vectors.h"


#ifndef MonteCarlo_random_h
#define MonteCarlo_random_h

// variables 
int probability_succ;
double (*rand_test_fun)(void);
int rand_seed;

// functions and function pointers
void rand_Initialize(void);
int rand_int(void);
int rand_int_weight(double *cumP, int N);
double rand_normal(void);
void rand_normal_vector(vec v);
void rand_unit_iso_vector(vec v);
void rand_unit_vector_coste(vec n,double coste,vec n1);
void rand_test_unit_vector_coste(void);
double rand_uniform(void);
double rand_exponent(void);
double rand_y_of_x(double x, double *y_of_x_list, int y_of_x_list_length);
double rand_create_y_of_x_list(double* y_grid,double* dPdy_grid,int grid_length,int Nx,double* y_of_x_list);



// testing random number generator
void rand_test(int Nrows);

#endif

#ifndef pi
// Make sure M_PI is defined. 
#define pi           3.14159265358979323846
#endif


==> anc/AnalyzeModels/Ni56DecayGammaOpacity.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "%pylab"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<div id='CheckNiDecay'/>\n",
    "### Energy release in Ni56->Co56->Fe56 decay prefactors"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "day = 86400;\n",
    "MeV=1.6022e-06; #erg\n",
    "atomicmassunit=1.660538921e-24; #gram\n",
    "DmNi56=-53900;  # mass excess from Audi 95, Nuc. Phys. A. 595, 409\n",
    "mNi56=(56+DmNi56/931493.86)*atomicmassunit;\n",
    "Msun= 1.9889e+33;"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Parameters from [Nadyozhin 1994](http://adsabs.harvard.edu/abs/1994ApJS...92..527N) based on Huo et. al.  1987 Nuclear data sheets 51, 1:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "tauNi=8.8*day             #56Ni decay time\n",
    "tauCo=111.3*day;          #56Co decay time\n",
    "QNi=1.75*MeV;             #56Ni released energy per decay, ergs\n",
    "QCo_ga=3.61*MeV;          #56Co released energy in gammas, including 0.511 MeV line from positron anihilation\n",
    "QCo_pos=0.12*MeV;         #kinetic energy in positrons"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Alternatively use parameters from other sources (run either the cell above or the following):"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "tauNi=8.7644*day             #56Ni decay time \n",
    "tauCo=111.42*day;          #56Co decay time\n",
    "                        # from Junde 1999\n",
    "QNi=1.728*MeV;             #56Ni released energy per decay, ergs\n",
    "QCo_ga=3.5658*MeV;          #56Co released energy in gammas, including 0.511 MeV line from positron anihilation\n",
    "                            # from Ambwani & Sutherland 1988\n",
    "QCo_pos=0.12*MeV;         #kinetic energy in positrons"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Calculate the decay function:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "QCo=QCo_ga+QCo_pos;       #total energy per 56Co decay\n",
    "\n",
    "preCo_ga=QCo_ga/(tauCo-tauNi)*Msun/mNi56\n",
    "preNi_ga=QNi/tauNi*Msun/mNi56 - preCo_ga\n",
    "\n",
    "print('Qgamma=MNi/Msun*(%0.3e exp(-t/8.76d) + %0.3e exp(-t/111.42d)) ergs/s'%(preNi_ga,preCo_ga))\n",
    "preCo_pos=QCo_pos/(tauCo-tauNi)*Msun/mNi56\n",
    "preNi_pos=-preCo_pos;\n",
    "print('Qpos=MNi/Msun*(%0.3e [-exp(-t/8.76d) + exp(-t/111.42d)] ergs/s'%preCo_pos)\n",
    "print('Qdec_tot=MNi/Msun*(%0.3e exp(-t/8.8d) + %0.3e exp(-t/111.3d)) ergs/s'%(preNi_ga+preNi_pos,preCo_ga+preCo_pos))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "For comparison, equation 4 in page 24 in the PhD thesis of Maximilian Stritzinger has\n",
    "\n",
    "$$Q_{dec,tot}=\\frac{M_{Ni}}{Msun}\\left[6.45e^{-t/8.8d}+1.45e^{-t/111.3d}\\right]\\times 10^{43}\\rm erg/s$$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### gamma-ray effective opacity"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "First we need to create functions for Compton scattering cross section and average energy loss."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def Compton_E_E0(x,coste):\n",
    "    return 1./(1+x*(1-coste));\n",
    "def Compton_dsig_dcoste(x,coste):\n",
    "    f=Compton_E_E0(x,coste);\n",
    "    sin2te=1-coste**2;\n",
    "    dsigma_dcoste=3/(16*pi)*f**2*(f+1/f-sin2te);\n",
    "    return dsigma_dcoste"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Next we need to get the branching ratio of the different gamma-ray lines."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "Ncoste=1000;\n",
    "sigT =6.6520e-25; #Thompson Cross section \n",
    "mp =1.6730e-24;\n",
    "mec2MeV=0.511;\n",
    "coste_v=linspace(-1,1,Ncoste); \n",
    "\n",
    "EMev_I1=array([ #http://adsabs.harvard.edu/abs/1994ApJS...92..527N\n",
    "[0.511,38],\n",
    "[0.847,100],\n",
    "[0.990,2.8],\n",
    "[1.040,14],\n",
    "[1.240,68],\n",
    "[1.360,4.3],\n",
    "[2.030,12],\n",
    "[2.600,17],\n",
    "[3.240,12.5],\n",
    "[1.770,16],\n",
    "])\n",
    "EMev_I2=array([  #http://arxiv.org/abs/1308.6352\n",
    "[0.511,38],\n",
    "[0.847,100],\n",
    "[0.977,1.4],\n",
    "[1.038,14.0],\n",
    "[1.175,2.3],\n",
    "[1.238,67.6],\n",
    "[1.360,4.3],\n",
    "[1.771,15.7],\n",
    "[2.015,3.1],\n",
    "[2.035,7.9],\n",
    "[2.598,17.3],\n",
    "[3.010,1.0],\n",
    "[3.202,3.2],\n",
    "[3.253,7.9],\n",
    "[3.273,1.9],\n",
    "])\n",
    "\n",
    "EMev_I=EMev_I1;\n",
    "EMev=EMev_I[:,0];\n",
    "x_v=EMev/mec2MeV;\n",
    "I_v=EMev_I[:,1];\n",
    "QgaMeV=sum(EMev*I_v)/100\n",
    "#\n",
    "sigtotE_v=I_v*0; sigtot_v=I_v*0; E_eff=0;\n",
    "for l in range(len(x_v)):\n",
    "    x=x_v[l];\n",
    "    sigtot_v[l]=2*pi*trapz(Compton_dsig_dcoste(x,coste_v),coste_v);\n",
    "    sigtotE_v[l]=2*pi*trapz(Compton_dsig_dcoste(x,coste_v)*(x-x*Compton_E_E0(x,coste_v)),coste_v);\n",
    "\n",
    "\n",
    "dE_E=sigtotE_v/sigtot_v/x_v;\n",
    "\n",
    "sigmeanE=sum(sigtotE_v*I_v)/sum(x_v*I_v)\n",
    "kappa_effE_mue=sigmeanE*sigT/(2*mp)\n",
    "print('kappa_eff=',kappa_effE_mue)\n",
    "print('Jeffery 99 says kappa_effE_mue=kappa_c=',0.05/2)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/AnalyzeModels/SNIa_Analyze_Models.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Analysis of type Ia model ejecta\n",
    "This notebook allows the (analytic and numeric) calculation of the energy deposition from gamma-rays and positrons for a given ejecta. The gamma-ray escape time t_0 is calculated from the ejecta using a python function defined here for 1D, or using the attached gamma-ray Monte Carlo c-based code for 1D and 2D. The analytical deposition curve can be then be approximated as described in the paper. \n",
    "The numerical deposition curves are calulated using the Monte Carlo code.\n",
    "A folder with an extended version of this notebook and more model ejecta files from the literature can be accessed [here](https://www.dropbox.com/sh/d23q6bohncmj5xb/AACNuBS4csa8-pf9-5yEJJlya?dl=0)."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### First load relevant libraries and functions\n",
    "In order to use this notebook, you need to have python istalled along with some standard libraries. The anaconda package is sufficient. Run the following cell before using the notebook (click in the cell and then press shift+enter).\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%pylab\n",
    "from pandas import read_csv\n",
    "from scipy.integrate import cumtrapz\n",
    "from ipywidgets import interact\n",
    "import os\n",
    "from shutil import copyfile\n",
    "workdir=os.getcwd()+'/'"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Create the functions that calculate the global properties and run the (c based) Monte Carlo code.\n",
    "In order to use this notebook, you need to have python istalled along with some standard libraries. The anaconda package is sufficient. Run the following cell before using the notebook (click in the cell and then press shift+enter).\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "Msun=1.9889e33; c=2.9979e+10;\n",
    "kappa_gamma=0.025  #for gamma rays from Co56 decay, in cm^2/gr see below (search for: gamma-ray effective opacity)\n",
    "def SNIA_SigV_1D(v_edge,m_cell,mNi56_cell): # calculates the Ni56 averaged column density for spherically symmetric 1D models\n",
    "    N_cell=len(m_cell);\n",
    "    def cell_to_edge(a_cell):\n",
    "        a_edge=a_cell*1.0;\n",
    "        a_edge[-1]=a_cell[-1]/2;\n",
    "        a_edge[:-1]=(a_cell[:-1]+a_cell[1:])/2;\n",
    "        return a_edge\n",
    "    def edge_to_cell(a_edge):\n",
    "        a_cell=a_edge*1.0;\n",
    "        a_cell[0]=a_edge[0]/2;\n",
    "        a_cell[1:]=(a_edge[:-1]+a_edge[1:])/2;\n",
    "        return a_cell\n",
    "    def shell_column_density(r_rshell): \n",
    "        x=r_rshell*1.0;\n",
    "        y=x/sqrt(abs(1-x**2));\n",
    "        ansx=x*0;\n",
    "        ansx[x>1]=log(2*(sqrt(y[x>1]**2-1)+y[x>1]))-log(2);\n",
    "        ansx[x<1]=(arcsinh(y[x<1])-arcsinh(-y[x<1]))/2;\n",
    "        ans=ansx/x;\n",
    "        return ans\n",
    "    v_cell=edge_to_cell(v_edge);\n",
    "    m_edge=cell_to_edge(m_cell);\n",
    "    SigV_edge=m_edge/(4*pi*v_edge**2);\n",
    "    SigV_ave_cell=m_cell*0;\n",
    "    for lcell in range(N_cell):\n",
    "        SigV_ave_cell[lcell]=sum(SigV_edge*shell_column_density(v_cell[lcell]/v_edge));\n",
    "    SigV_tot=sum(SigV_ave_cell*mNi56_cell)/sum(mNi56_cell);\n",
    "    t0_gamma=sqrt(SigV_tot*kappa_gamma);\n",
    "    return t0_gamma/86400\n",
    "\n",
    "def Analyze_model(v_edge,m_cell,XNi56):\n",
    "    # v_edge  - velocity at the outer boundary of the cell in cm/s\n",
    "    # m_cell  - mass of the cell in grams \n",
    "    # XNi56   - fraction of mass in Ni56.\n",
    "    t0=SNIA_SigV_1D(v_edge,m_cell,m_cell*XNi56)\n",
    "    MNi56Msun=sum(m_cell*XNi56)/Msun\n",
    "    print('filename=',Ej_file)\n",
    "    print('M=%.4f Msun'%(sum(m_cell)/Msun))\n",
    "    print('Ni56=%.5f Msun'%MNi56Msun)\n",
    "    print('Kinetic Energy=%.4e erg'%sum(m_cell*v_mid**2/2))\n",
    "    print('t0=%.3f days'%t0)\n",
    "    return MNi56Msun,t0\n",
    "    \n",
    "\n",
    "def CalculateMonteCarlo1D(filename,dv,m_cell,XNi56,Nga,tmax,dtout,max_run_time):\n",
    "    os.chdir(workdir+'/MonteCarloCode/')\n",
    "    os.system(\"gcc -O3 -lm -o MonteCarlo1D.out main.c Vectors.c random.c Compton.c Arrays.c Ni56.c Settings1D.c\")\n",
    "    # create ejecta file for the Monte Carlo code\n",
    "    Ncells=len(m_cell)\n",
    "    Ejfile = open(\"Ejecta1D.txt\", \"w+\")\n",
    "    Ejfile.write(\"Ejecta file for Monte Carlo from file\\n\")\n",
    "    Ejfile.write(filename+\"\\n\")\n",
    "    Ejfile.write(\"dv,Ncell\\n\")\n",
    "    Ejfile.write(\"%e , %d\\n\"%(dv,Ncells))\n",
    "    Ejfile.write(\"mass[g],XNi56\\n\")\n",
    "    for l in range(Ncells):\n",
    "        Ejfile.write(\"%e , %e\\n\"%(m_cell[l],XNi56[l]))\n",
    "    Ejfile.close()\n",
    "    # create input file for the Monte Carlo code\n",
    "    # More parameters can be changed in Settings1D.c\n",
    "    inputfile = open(\"input.txt\", \"w+\")\n",
    "    inputfile.write(\"Nga,tmax,dtout,max_run_time\\n\")\n",
    "    inputfile.write(\"%e , %e , %e, %e\\n\"%(Nga,tmax*86400,dtout*86400,max_run_time))\n",
    "    inputfile.close()\n",
    "    os.system('./MonteCarlo1D.out')\n",
    "    os.chdir(workdir)\n",
    "    logfile=read_csv(workdir+'/MonteCarloCode/log_output.txt',header=0) \n",
    "    print(logfile)\n",
    "    MNi56Msun=logfile['Ni56Msun'][0]\n",
    "    t0=logfile['t0d'][0]\n",
    "    return MNi56Msun,t0\n",
    "    \n",
    "def CalculateMonteCarlo2D(Ejecta2Dfile,Nga,tmax,dtout,max_run_time):\n",
    "    # copy Ejecta file to input location\n",
    "    Ejecta2Dinputlocation=workdir+'/MonteCarloCode/Ejecta2D.dat';\n",
    "    copyfile(Ejecta2Dfile, Ejecta2Dinputlocation)\n",
    "    os.chdir(workdir+'/MonteCarloCode/')\n",
    "    os.system(\"gcc -O3 -lm -o MonteCarlo2D.out main.c Vectors.c random.c Compton.c Arrays.c Ni56.c Settings2D.c\")\n",
    "    # create input file for the Monte Carlo code\n",
    "    # More parameters can be changed in Settings1D.c\n",
    "    inputfile = open(\"input.txt\", \"w+\")\n",
    "    inputfile.write(\"Nga,tmax,dtout,max_run_time\\n\")\n",
    "    inputfile.write(\"%e , %e , %e , %e\\n\"%(Nga,tmax*86400,dtout*86400,max_run_time))\n",
    "    inputfile.close()\n",
    "    os.system('./MonteCarlo2D.out')\n",
    "    os.chdir(workdir)\n",
    "    logfile=read_csv(workdir+'/MonteCarloCode/log_output.txt',header=0) \n",
    "    print(logfile)\n",
    "    MNi56Msun=logfile['Ni56Msun'][0]\n",
    "    t0=logfile['t0d'][0]\n",
    "    return MNi56Msun,t0\n",
    "\n",
    "def QNidec_ga(td,MNi):  # total power released to gamma-rays (including the e+e- anihilation line assuming total positron anihilation)\n",
    "    return MNi*(6.45*exp(-td/8.76)+1.38*exp(-td/111.4))*1e43  \n",
    "\n",
    "def QNidec_pos(td,MNi):  # total power released to positron kinetic energy\n",
    "    return MNi*4.64*(-exp(-td/8.76)+exp(-td/111.4))*1e41  \n",
    "\n",
    "def QNidep(td,MNi,t0): # total deposition rate by gamma-rays and positrons taking into account gamma-ray escape, assuming full deposition of positron kinetic energy\n",
    "    fdep_ga=(1-exp(-t0**2/td**2))\n",
    "    return QNidec_ga(td,MNi)*fdep_ga+QNidec_pos(td,MNi)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Models from the literature\n",
    "[Chandrasekhar mass Delayed Detonations (1D) from Blondin et. al. 2013](#EjectaDDCBlondin13)<br><br>\n",
    "[Sub Chandra, central detonation of CO White Dwarfs (1D) by Stan Woosley for Moll et. al. 2014](#EjectaSubChWoosley14)<br><br>\n",
    "[Head on collisions of CO white dwarfs (2D) from Kushnir et. al. 2013](#Ejecta2DCollisionKushnir13)<br><br>"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<div id='EjectaDDCBlondin13'/>\n",
    "### Delayed detonation from Blondin et. al. 2013\n",
    "1D delayed detonation from Blondin et. al. 2013, MNRAS 429, 2127 (http://adsabs.harvard.edu/abs/2013MNRAS.429.2127B). Models downloaded from https://www-n.oca.eu/supernova/home.html, velocity, density and Ni56 fraction extracted and saved in .txt files with the appropreate name for convinience. Note some differences in the total Ni56 mass compared to table 1 in the paper, most notably for model DDC25.<br>\n",
    "Choose the specific model in the second line in the cell below and run it."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "subdir='/DDC_Blondin13/'\n",
    "model='DDC6' #DDC0, DDC6, DDC10,DDC15,DDC17,DDC20,DDC22,DDC25\n",
    "Ej_file=model+'_v_rho_XNi56_t_0.976d.txt'     \n",
    "\n",
    "ejecta=read_csv(workdir+subdir+Ej_file,names=['v','rho','XNi56'],header=1) # Header should have **two** lines for header=1. if the header has more or less than one line, \n",
    "                                                                        # adjust acordingly. Check that first value appears right\n",
    "#print(ejecta)\n",
    "day=86400\n",
    "t_file=0.976*day #seconds\n",
    "tNi56=8.8*day    #decay time of 56Ni, seconds\n",
    "rho_file=array(ejecta['rho'])\n",
    "v_file=array(ejecta['v'])*1e5 #cm/s\n",
    "XNi56_file=array(ejecta['XNi56'])\n",
    "XNi56_0_file=XNi56_file*exp(t_file/tNi56)\n",
    "rhot3_file=t_file**3*rho_file\n",
    "dv=5e6; #cm/s\n",
    "vmax=max(v_file)\n",
    "v_edge=arange(dv,vmax,dv)\n",
    "v_mid=v_edge-dv/2\n",
    "rhot3=interp(v_mid,v_file,rhot3_file,left=rhot3_file[0])\n",
    "m_cell=0*v_edge\n",
    "m_cell[0]=4*pi*dv**3/3*rhot3[0]\n",
    "m_cell[1:]=diff(4*pi*v_edge**3/3)*rhot3[1:]\n",
    "XNi56=interp(v_mid,v_file,XNi56_0_file,left=XNi56_0_file[0])\n",
    "MNi56Msun,t0=Analyze_model(v_edge,m_cell,XNi56)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Calculate the deposition using attached Monte Carlo c based code (which also calculates t0 independently)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "Nga=1e5; #number of gamma-ray photons. 10^5 should take <1 min on a laptop\n",
    "#and scale linearly.\n",
    "dtout=1; #output bins in days\n",
    "tmax=100; #max time to calculate \n",
    "max_run_time=500.0; #max amount of time allowed for the run (seconds)\n",
    "CalculateMonteCarlo1D(Ej_file,dv,m_cell,XNi56,Nga,tmax,dtout,max_run_time)\n",
    "outfile=workdir+'/MonteCarloCode/output.txt';\n",
    "logNgach=\"%.1f\" % log10(Nga)\n",
    "depfile=workdir+subdir+model+'_dep_MC_logNga'+logNgach+'.txt';\n",
    "copyfile(outfile, depfile)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Compare the analytic deposition to the Monte Carlo result (2 figures):"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "col='g.'\n",
    "logNgach='5.0' # change this accordingly if calculated with more photons\n",
    "depfile=workdir+subdir+model+'_dep_MC_logNga'+logNgach+'.txt';\n",
    "SN2=read_csv(depfile,names=['t','log10L'],header=1)                                                              # adjust acordingly\n",
    "td2=array(SN2['t'])\n",
    "log10L2=array(SN2['log10L'])\n",
    "L2=10**log10L2;\n",
    "IntLtdt2=cumtrapz(L2*td2,td2,initial=0);\n",
    "figure(1)\n",
    "plot(td2,log10L2,col)\n",
    "figure(2)\n",
    "plot(td2,td2**2.5*L2/IntLtdt2,col)\n",
    "\n",
    "td=linspace(0.1,100,1000)\n",
    "figure(1)\n",
    "Qanalytic=QNidep(td,MNi56Msun,t0)\n",
    "plot(td,log10(Qanalytic),'r')\n",
    "xlabel('t[d]')\n",
    "ylabel('log10[L[ergs/s]]')\n",
    "figure(2)\n",
    "IntQtdt=cumtrapz(Qanalytic*td,td,initial=0);\n",
    "plot(td,td**2.5*Qanalytic/IntQtdt,'r')\n",
    "ylim(4,8)\n",
    "xlabel('t[d]')\n",
    "ylabel('t^2.5*L/Int Ltdt [d^0.5]')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<div id='EjectaSubChWoosley14'/>\n",
    "### Central detonation of White Dwarfs with masses 0.8-1.1, calculated by S. Woosley, for Moll et. al. 2014\n",
    "Results appeared in the paper Moll, R., Raskin, C., Kasen, D., and Woosley, S. E. \n",
    "\"Type Ia Supernovae from Merging White Dwarfs. I. Prompt Detonations\"\n",
    "ApJ, 785, 105-117 (2014)\n",
    "In particular the 0.8 Msun model is Woosley's model found on directory\n",
    "woosley@medusa:/Volumes/DATA1/q/qdat/woosley/exps/det/p8/p8c1#final. \n",
    "It was run using the KEPLER code with the hydro directly coupled to a network of about 250 isotopes.\n",
    "Coulomb corrections and electron screening of reaction rates were \n",
    "included. It has 50% C 50% O, zero metallicity.<br>\n",
    "Choose the specific model in the second line in the cell below and run it.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "subdir='/SubChandraWoosley14/'\n",
    "model='WD0.8' # WD8.0, WD0.9, WD1.00, WD1.1\n",
    "Ej_file=model+'.txt'     \n",
    "ejecta=read_csv(workdir+subdir+Ej_file,names=['v_edge','m_cell','XNi56'],header=1) \n",
    "t_file=20 #seconds\n",
    "v_edge_file=array(ejecta['v_edge'])\n",
    "Ncells=len(v_edge_file)\n",
    "v_edge_file0=append(array([0]),v_edge_file); \n",
    "XNi56_file=array(ejecta['XNi56'])\n",
    "m_cell_file=array(ejecta['m_cell'])\n",
    "print('Mfile=%.4f Msun'%(sum(m_cell_file)/Msun))\n",
    "print('MNi56 in file=%.5f Msun'%(sum(m_cell_file*XNi56_file)/Msun))\n",
    "print('EK in file=%.4e erg'%(sum(m_cell_file*v_edge_file**2/2)))\n",
    "macum_file0=append(array([0]),cumsum(m_cell_file));\n",
    "dv=5e6; #cm/s\n",
    "vmax=max(v_edge_file)\n",
    "#print('vmax= ',vmax/1e8,' 10^3 km/s')\n",
    "v_edge=arange(dv,vmax,dv)\n",
    "v_mid=v_edge-dv/2\n",
    "macum0=append(array([0]),interp(v_edge,v_edge_file0,macum_file0))\n",
    "m_cell=diff(macum0)\n",
    "XNi56=interp(v_mid,v_edge_file,XNi56_file,left=XNi56_file[0])\n",
    "MNi56Msun,t0=Analyze_model(v_edge,m_cell,XNi56)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Calculate the deposition using attached Monte Carlo c based code (which also calculates t0 independently)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "Nga=1e5; #number of gamma-ray photons. 10^5 should take <1 min on a laptop\n",
    "#and scale linearly\n",
    "dtout=1; #output bins in days\n",
    "tmax=100; #max time to calculate \n",
    "max_run_time=500.0; #max amount of time allowed for the run (seconds)\n",
    "CalculateMonteCarlo1D(Ej_file,dv,m_cell,XNi56,Nga,tmax,dtout,max_run_time)\n",
    "outfile=workdir+'/MonteCarloCode/output.txt';\n",
    "logNgach=\"%.1f\" % log10(Nga)\n",
    "depfile=workdir+subdir+model+'_dep_MC_logNga'+logNgach+'.txt';\n",
    "copyfile(outfile, depfile)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Compare the analytic deposition to the Monte Carlo result (2 figures):"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "col='g.'\n",
    "logNgach='5.0' # change this accordingly if calculated with more photons\n",
    "depfile=workdir+subdir+model+'_dep_MC_logNga'+logNgach+'.txt';\n",
    "SN2=read_csv(depfile,names=['t','log10L'],header=1)                                                              # adjust acordingly\n",
    "td2=array(SN2['t'])\n",
    "log10L2=array(SN2['log10L'])\n",
    "L2=10**log10L2;\n",
    "IntLtdt2=cumtrapz(L2*td2,td2,initial=0);\n",
    "figure(1)\n",
    "plot(td2,log10L2,col)\n",
    "figure(2)\n",
    "plot(td2,td2**2.5*L2/IntLtdt2,col)\n",
    "\n",
    "td=linspace(0.1,100,1000)\n",
    "figure(1)\n",
    "Qanalytic=QNidep(td,MNi56Msun,t0)\n",
    "plot(td,log10(Qanalytic),'r')\n",
    "xlabel('t[d]')\n",
    "ylabel('log10[L[ergs/s]]')\n",
    "figure(2)\n",
    "IntQtdt=cumtrapz(Qanalytic*td,td,initial=0);\n",
    "plot(td,td**2.5*Qanalytic/IntQtdt,'r')\n",
    "ylim(4,8)\n",
    "xlabel('t[d]')\n",
    "ylabel('t^2.5*L/Int Ltdt [d^0.5]')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<div id='Ejecta2DCollisionKushnir13'/>\n",
    "### Head on collisions of CO WDs in mass range 0.5-1.0, 2D calculations from Kushnir et. al. 2013\n",
    "Calculated by Doron Kushnir using Flash. Results reported in [Kushnir et. al. 2013](http://adsabs.harvard.edu/abs/2013ApJ...778L..37K) \n",
    "These are 2D calculations and can only be analyzed here using the Monte Carlo code. Run the following to calculate the deposition in the model. If only $t_0$ and $^{56}$Ni mass are required, you can use a smaller number of photons. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "subdir='/Col2DKushnir13/'\n",
    "model='M05_M05'  #M05_M05,M06_M06,M07_M07,M08_M08,M09_M09\n",
    "file=model+'_ejecta_100x200.dat'  \n",
    "Ejecta2D=workdir+subdir+file\n",
    "\n",
    "Nga=1e5; # Number of photons in Monte Carlo. On a laptop should take less than a minute for Nga=1e5 and scale linearly\n",
    "dtout=1;\n",
    "tmax=100;\n",
    "max_run_time=300; \n",
    "MNi56Msun,t0=CalculateMonteCarlo2D(Ejecta2D,Nga,tmax,dtout,max_run_time)\n",
    "outfile=workdir+'/MonteCarloCode/output.txt';\n",
    "logNgach=\"%.1f\" % log10(Nga)\n",
    "depfile=workdir+subdir+model+'_dep_MC_logNga'+logNgach+'.txt';\n",
    "copyfile(outfile, depfile)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Compare the deposition function to the analytic estimate based on the deduced t0 <br>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "col='g.'\n",
    "logNgach='5.0' # change this accordingly if calculated with more photons\n",
    "depfile=workdir+subdir+model+'_dep_MC_logNga'+logNgach+'.txt';\n",
    "SN2=read_csv(depfile,names=['t','log10L'],header=1)                                                              # adjust acordingly\n",
    "td2=array(SN2['t'])\n",
    "log10L2=array(SN2['log10L'])\n",
    "L2=10**log10L2;\n",
    "IntLtdt2=cumtrapz(L2*td2,td2,initial=0);\n",
    "figure(1)\n",
    "plot(td2,log10L2,col)\n",
    "figure(2)\n",
    "plot(td2,td2**2.5*L2/IntLtdt2,col)\n",
    "\n",
    "td=linspace(0.1,100,1000)\n",
    "figure(1)\n",
    "Qanalytic=QNidep(td,MNi56Msun,t0)\n",
    "plot(td,log10(Qanalytic),'r')\n",
    "xlabel('t[d]')\n",
    "ylabel('log10[L[ergs/s]]')\n",
    "figure(2)\n",
    "IntQtdt=cumtrapz(Qanalytic*td,td,initial=0);\n",
    "plot(td,td**2.5*Qanalytic/IntQtdt,'r')\n",
    "ylim(4,8)\n",
    "xlabel('t[d]')\n",
    "ylabel('t^2.5*L/Int Ltdt [d^0.5]')"
   ]
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> anc/AnalyzeModels/SubChandraWoosley14/WD0.8.txt <==
Central detonation of CO White Dwarf with mass0.8 Msun at t=20s assumed to be in homologous phase. Calculated by Stan Woosley. Sent by email and printed here restricting to velocity mass and Ni56 fraction. Results appeared in the paper Moll, R., Raskin, C., Kasen, D., and Woosley, S. E. "Type Ia Supernovae from Merging White Dwarfs. I. Prompt Detonations" ApJ, 785, 105-117 (2014). In particular the 0.8 Msun model is Woosley's model found on directory woosley@medusa:/Volumes/DATA1/q/qdat/woosley/exps/det/p8/p8c1#final. It was run using the KEPLER code with the hydro directly coupled to a network of about 250 isotopes. Coulomb corrections and electron screening of reaction rates were included. Composition of 0.5 C and 0.5 O, zero metallicity.
v_edge,m_cell,XNi56
7.721e+07, 1.000e+30, 2.921e-01
9.664e+07, 9.643e+29, 2.328e-01
1.098e+08, 9.306e+29, 1.935e-01
1.201e+08, 8.986e+29, 1.634e-01
1.285e+08, 8.684e+29, 1.392e-01
1.352e+08, 8.398e+29, 1.191e-01
1.412e+08, 8.127e+29, 1.069e-01
1.465e+08, 7.870e+29, 8.778e-02
1.513e+08, 7.627e+29, 7.711e-02
1.557e+08, 7.397e+29, 7.048e-02
1.592e+08, 7.178e+29, 9.473e-02
1.625e+08, 6.971e+29, 1.250e-01
1.656e+08, 6.775e+29, 1.406e-01
1.687e+08, 6.589e+29, 1.454e-01
1.716e+08, 6.413e+29, 1.416e-01
1.740e+08, 6.246e+29, 2.186e-01
1.764e+08, 6.087e+29, 2.615e-01
1.787e+08, 5.937e+29, 2.795e-01
1.810e+08, 5.794e+29, 2.977e-01
1.833e+08, 5.659e+29, 3.072e-01
1.851e+08, 5.531e+29, 4.617e-01
1.870e+08, 5.410e+29, 5.224e-01
1.889e+08, 5.295e+29, 5.411e-01
1.907e+08, 5.186e+29, 5.445e-01
1.925e+08, 5.083e+29, 5.441e-01
1.942e+08, 4.986e+29, 5.446e-01
1.959e+08, 4.894e+29, 5.443e-01
1.975e+08, 4.807e+29, 5.435e-01
1.991e+08, 4.725e+29, 5.412e-01
2.006e+08, 4.647e+29, 5.379e-01
2.022e+08, 4.574e+29, 5.339e-01
2.036e+08, 4.506e+29, 5.292e-01
2.051e+08, 4.442e+29, 5.255e-01
2.065e+08, 4.381e+29, 5.220e-01
2.078e+08, 4.325e+29, 5.194e-01
2.092e+08, 4.272e+29, 5.172e-01
2.105e+08, 4.223e+29, 5.153e-01
2.117e+08, 4.177e+29, 5.134e-01
2.130e+08, 4.135e+29, 5.118e-01
2.142e+08, 4.096e+29, 5.104e-01
2.154e+08, 4.061e+29, 5.090e-01
2.166e+08, 4.028e+29, 5.075e-01
2.177e+08, 3.999e+29, 5.060e-01
2.189e+08, 3.973e+29, 5.046e-01
2.200e+08, 3.949e+29, 5.032e-01
2.211e+08, 3.929e+29, 5.017e-01
2.222e+08, 3.911e+29, 5.003e-01
2.233e+08, 3.897e+29, 4.989e-01
2.244e+08, 3.885e+29, 4.973e-01
2.254e+08, 3.876e+29, 4.958e-01
2.264e+08, 3.869e+29, 4.944e-01
2.275e+08, 3.866e+29, 4.926e-01
2.285e+08, 3.865e+29, 4.911e-01
2.295e+08, 3.867e+29, 4.897e-01
2.305e+08, 3.871e+29, 4.880e-01
2.315e+08, 3.879e+29, 4.863e-01
2.325e+08, 3.889e+29, 4.848e-01
2.335e+08, 3.902e+29, 4.830e-01
2.345e+08, 3.917e+29, 4.814e-01
2.355e+08, 3.936e+29, 4.798e-01
2.365e+08, 3.957e+29, 4.781e-01
2.375e+08, 3.982e+29, 4.764e-01
2.385e+08, 4.009e+29, 4.747e-01
2.394e+08, 4.039e+29, 4.730e-01
2.404e+08, 4.073e+29, 4.713e-01
2.414e+08, 4.110e+29, 4.696e-01
2.424e+08, 4.150e+29, 4.679e-01
2.434e+08, 4.193e+29, 4.660e-01
2.444e+08, 4.240e+29, 4.643e-01
2.454e+08, 4.290e+29, 4.625e-01
2.464e+08, 4.344e+29, 4.608e-01
2.474e+08, 4.402e+29, 4.589e-01
2.484e+08, 4.464e+29, 4.571e-01
2.494e+08, 4.529e+29, 4.554e-01
2.505e+08, 4.599e+29, 4.535e-01
2.515e+08, 4.674e+29, 4.517e-01
2.525e+08, 4.753e+29, 4.499e-01
2.536e+08, 4.837e+29, 4.481e-01
2.547e+08, 4.925e+29, 4.461e-01
2.558e+08, 5.019e+29, 4.443e-01
2.568e+08, 5.119e+29, 4.424e-01
2.580e+08, 5.223e+29, 4.405e-01
2.591e+08, 5.334e+29, 4.386e-01
2.602e+08, 5.451e+29, 4.368e-01
2.614e+08, 5.575e+29, 4.348e-01
2.625e+08, 5.706e+29, 4.328e-01
2.637e+08, 5.843e+29, 4.309e-01
2.650e+08, 5.988e+29, 4.289e-01
2.662e+08, 6.142e+29, 4.270e-01
2.674e+08, 6.303e+29, 4.250e-01
2.687e+08, 6.474e+29, 4.230e-01
2.700e+08, 6.653e+29, 4.210e-01
2.713e+08, 6.843e+29, 4.188e-01
2.727e+08, 7.043e+29, 4.167e-01
2.741e+08, 7.254e+29, 4.147e-01
2.755e+08, 7.476e+29, 4.125e-01
2.769e+08, 7.711e+29, 4.103e-01
2.784e+08, 7.959e+29, 4.082e-01
2.799e+08, 8.220e+29, 4.061e-01
2.815e+08, 8.496e+29, 4.039e-01
2.830e+08, 8.788e+29, 4.014e-01
2.847e+08, 9.096e+29, 3.991e-01
2.863e+08, 9.422e+29, 3.969e-01
2.880e+08, 9.766e+29, 3.946e-01
2.898e+08, 1.013e+30, 3.920e-01
2.916e+08, 1.051e+30, 3.896e-01
2.934e+08, 1.092e+30, 3.869e-01
2.953e+08, 1.135e+30, 3.843e-01
2.973e+08, 1.181e+30, 3.816e-01
2.993e+08, 1.229e+30, 3.790e-01
3.014e+08, 1.281e+30, 3.763e-01
3.035e+08, 1.335e+30, 3.734e-01
3.057e+08, 1.392e+30, 3.704e-01
3.080e+08, 1.454e+30, 3.675e-01
3.103e+08, 1.518e+30, 3.644e-01
3.128e+08, 1.587e+30, 3.612e-01
3.153e+08, 1.661e+30, 3.579e-01
3.178e+08, 1.738e+30, 3.547e-01
3.205e+08, 1.821e+30, 3.512e-01
3.233e+08, 1.909e+30, 3.476e-01
3.261e+08, 2.003e+30, 3.439e-01
3.291e+08, 2.103e+30, 3.401e-01
3.321e+08, 2.209e+30, 3.362e-01
3.353e+08, 2.322e+30, 3.319e-01
3.386e+08, 2.443e+30, 3.275e-01
3.420e+08, 2.572e+30, 3.232e-01
3.455e+08, 2.706e+30, 3.182e-01
3.491e+08, 2.844e+30, 3.139e-01
3.529e+08, 2.988e+30, 3.097e-01
3.567e+08, 3.136e+30, 3.052e-01
3.607e+08, 3.289e+30, 3.003e-01
3.649e+08, 3.446e+30, 2.955e-01
3.691e+08, 3.609e+30, 2.906e-01
3.735e+08, 3.776e+30, 2.855e-01
3.780e+08, 3.948e+30, 2.801e-01
3.826e+08, 4.125e+30, 2.748e-01
3.873e+08, 4.306e+30, 2.689e-01
3.921e+08, 4.492e+30, 2.634e-01
3.971e+08, 4.682e+30, 2.574e-01
4.022e+08, 4.876e+30, 2.511e-01
4.074e+08, 5.075e+30, 2.446e-01
4.127e+08, 5.278e+30, 2.382e-01
4.181e+08, 5.484e+30, 2.317e-01
4.236e+08, 5.694e+30, 2.251e-01
4.293e+08, 5.908e+30, 2.184e-01
4.350e+08, 6.125e+30, 2.116e-01
4.409e+08, 6.345e+30, 2.047e-01
4.468e+08, 6.568e+30, 1.978e-01
4.529e+08, 6.794e+30, 1.910e-01
4.591e+08, 7.022e+30, 1.841e-01
4.654e+08, 7.252e+30, 1.774e-01
4.717e+08, 7.483e+30, 1.708e-01
4.782e+08, 7.717e+30, 1.642e-01
4.848e+08, 7.951e+30, 1.577e-01
4.915e+08, 8.186e+30, 1.513e-01
4.982e+08, 8.422e+30, 1.451e-01
5.051e+08, 8.658e+30, 1.390e-01
5.120e+08, 8.893e+30, 1.332e-01
5.191e+08, 9.128e+30, 1.276e-01
5.262e+08, 9.362e+30, 1.222e-01
5.334e+08, 9.595e+30, 1.170e-01
5.407e+08, 9.826e+30, 1.119e-01
5.481e+08, 1.005e+31, 1.072e-01
5.556e+08, 1.028e+31, 1.027e-01
5.631e+08, 1.050e+31, 9.834e-02
5.707e+08, 1.072e+31, 9.436e-02
5.784e+08, 1.094e+31, 9.058e-02
5.862e+08, 1.115e+31, 8.693e-02
5.940e+08, 1.136e+31, 8.360e-02
6.020e+08, 1.156e+31, 8.049e-02
6.099e+08, 1.176e+31, 7.758e-02
6.180e+08, 1.195e+31, 7.492e-02
6.261e+08, 1.213e+31, 7.238e-02
6.343e+08, 1.231e+31, 7.004e-02
6.426e+08, 1.248e+31, 6.791e-02
6.509e+08, 1.264e+31, 6.596e-02
6.593e+08, 1.280e+31, 6.413e-02
6.677e+08, 1.295e+31, 6.256e-02
6.762e+08, 1.309e+31, 6.106e-02
6.847e+08, 1.322e+31, 5.962e-02
6.933e+08, 1.334e+31, 5.850e-02
7.020e+08, 1.345e+31, 5.746e-02
7.107e+08, 1.355e+31, 5.653e-02
7.194e+08, 1.365e+31, 5.569e-02
7.282e+08, 1.373e+31, 5.496e-02
7.371e+08, 1.380e+31, 5.438e-02
7.459e+08, 1.387e+31, 5.372e-02
7.549e+08, 1.392e+31, 5.319e-02
7.638e+08, 1.396e+31, 5.263e-02
7.728e+08, 1.399e+31, 5.207e-02
7.819e+08, 1.401e+31, 5.131e-02
7.909e+08, 1.402e+31, 5.042e-02
8.000e+08, 1.402e+31, 4.948e-02
8.092e+08, 1.401e+31, 4.825e-02
8.183e+08, 1.399e+31, 4.671e-02
8.275e+08, 1.396e+31, 4.503e-02
8.367e+08, 1.391e+31, 4.293e-02
8.460e+08, 1.386e+31, 4.049e-02
8.552e+08, 1.379e+31, 3.789e-02
8.645e+08, 1.372e+31, 3.484e-02
8.738e+08, 1.363e+31, 3.152e-02
8.832e+08, 1.354e+31, 2.796e-02
8.926e+08, 1.343e+31, 2.414e-02
9.020e+08, 1.332e+31, 2.027e-02
9.114e+08, 1.320e+31, 1.656e-02
9.208e+08, 1.307e+31, 1.305e-02
9.303e+08, 1.292e+31, 9.816e-03
9.399e+08, 1.278e+31, 6.962e-03
9.494e+08, 1.262e+31, 4.463e-03
9.588e+08, 1.245e+31, 2.523e-03
9.681e+08, 1.228e+31, 1.167e-03
9.771e+08, 1.210e+31, 3.798e-04
9.854e+08, 1.192e+31, 8.304e-05
9.931e+08, 1.173e+31, 1.204e-05
9.999e+08, 1.153e+31, 1.292e-06
1.006e+09, 1.133e+31, 1.446e-07
1.011e+09, 1.112e+31, 2.061e-08
1.017e+09, 1.091e+31, 7.106e-09
1.021e+09, 1.069e+31, 5.099e-09
1.026e+09, 1.047e+31, 4.951e-09
1.030e+09, 1.025e+31, 5.708e-09
1.035e+09, 1.002e+31, 7.077e-09
1.039e+09, 9.791e+30, 8.671e-09
1.043e+09, 9.560e+30, 1.009e-08
1.047e+09, 9.327e+30, 1.084e-08
1.051e+09, 9.093e+30, 1.077e-08
1.055e+09, 8.867e+30, 9.889e-09
1.058e+09, 8.648e+30, 8.843e-09
1.062e+09, 8.436e+30, 7.713e-09
1.066e+09, 8.230e+30, 6.534e-09
1.070e+09, 8.032e+30, 5.572e-09
1.074e+09, 7.840e+30, 4.511e-09
1.077e+09, 7.654e+30, 3.729e-09
1.081e+09, 7.474e+30, 2.958e-09
1.085e+09, 7.300e+30, 2.474e-09
1.089e+09, 7.131e+30, 2.003e-09
1.092e+09, 6.967e+30, 1.648e-09
1.096e+09, 6.809e+30, 1.327e-09
1.100e+09, 6.656e+30, 1.106e-09
1.103e+09, 6.507e+30, 9.194e-10
1.107e+09, 6.363e+30, 7.475e-10
1.111e+09, 6.223e+30, 6.442e-10
1.114e+09, 6.088e+30, 5.344e-10
1.118e+09, 5.957e+30, 4.578e-10
1.122e+09, 5.830e+30, 3.919e-10
1.125e+09, 5.707e+30, 3.362e-10
1.129e+09, 5.587e+30, 3.004e-10
1.133e+09, 5.471e+30, 2.631e-10
1.136e+09, 5.359e+30, 2.307e-10
1.140e+09, 5.250e+30, 2.076e-10
1.144e+09, 5.144e+30, 1.838e-10
1.147e+09, 5.041e+30, 1.670e-10
1.151e+09, 4.942e+30, 1.475e-10
1.155e+09, 4.845e+30, 1.342e-10
1.158e+09, 4.752e+30, 1.236e-10
1.162e+09, 4.661e+30, 1.100e-10
1.166e+09, 4.572e+30, 1.001e-10
1.169e+09, 4.487e+30, 9.125e-11
1.173e+09, 4.403e+30, 8.423e-11
1.177e+09, 4.322e+30, 7.665e-11
1.180e+09, 4.244e+30, 7.137e-11
1.184e+09, 4.168e+30, 6.638e-11
1.188e+09, 4.094e+30, 6.176e-11
1.191e+09, 4.022e+30, 5.549e-11
1.195e+09, 3.952e+30, 5.313e-11
1.199e+09, 3.884e+30, 4.862e-11
1.202e+09, 3.819e+30, 4.548e-11
1.206e+09, 3.755e+30, 4.214e-11
1.210e+09, 3.692e+30, 4.030e-11
1.213e+09, 3.632e+30, 3.810e-11
1.217e+09, 3.573e+30, 3.517e-11
1.221e+09, 3.516e+30, 3.238e-11
1.224e+09, 3.461e+30, 3.084e-11
1.228e+09, 3.407e+30, 2.892e-11
1.232e+09, 3.355e+30, 2.676e-11
1.235e+09, 3.304e+30, 2.545e-11
1.239e+09, 3.254e+30, 2.364e-11
1.243e+09, 3.206e+30, 2.221e-11
1.247e+09, 3.160e+30, 2.110e-11
1.250e+09, 3.114e+30, 1.962e-11
1.254e+09, 3.070e+30, 1.873e-11
1.258e+09, 3.027e+30, 1.762e-11
1.262e+09, 2.986e+30, 1.625e-11
1.266e+09, 2.945e+30, 1.523e-11
1.269e+09, 2.906e+30, 1.450e-11
1.273e+09, 2.868e+30, 1.355e-11
1.277e+09, 2.831e+30, 1.271e-11
1.281e+09, 2.794e+30, 1.202e-11
1.285e+09, 2.759e+30, 1.126e-11
1.289e+09, 2.725e+30, 1.075e-11
1.293e+09, 2.692e+30, 1.010e-11
1.297e+09, 2.660e+30, 9.419e-12
1.301e+09, 2.629e+30, 8.790e-12
1.305e+09, 2.598e+30, 8.373e-12
1.309e+09, 2.569e+30, 7.787e-12
1.313e+09, 2.540e+30, 7.297e-12
1.317e+09, 2.512e+30, 6.810e-12
1.322e+09, 2.485e+30, 6.388e-12
1.326e+09, 2.459e+30, 5.971e-12
1.330e+09, 2.434e+30, 5.585e-12
1.334e+09, 2.409e+30, 5.245e-12
1.339e+09, 2.385e+30, 4.865e-12
1.343e+09, 2.362e+30, 4.567e-12
1.348e+09, 2.339e+30, 4.243e-12
1.352e+09, 2.317e+30, 3.965e-12
1.357e+09, 2.296e+30, 3.705e-12
1.361e+09, 2.276e+30, 3.448e-12
1.366e+09, 2.256e+30, 3.203e-12
1.371e+09, 2.237e+30, 2.997e-12
1.376e+09, 2.218e+30, 2.773e-12
1.381e+09, 2.200e+30, 2.582e-12
1.385e+09, 2.183e+30, 2.396e-12
1.390e+09, 2.166e+30, 2.217e-12
1.396e+09, 2.149e+30, 2.054e-12
1.401e+09, 2.134e+30, 1.906e-12
1.406e+09, 2.118e+30, 1.761e-12
1.411e+09, 2.104e+30, 1.625e-12
1.417e+09, 2.090e+30, 1.492e-12
1.422e+09, 2.076e+30, 1.378e-12
1.428e+09, 2.063e+30, 1.265e-12
1.433e+09, 2.050e+30, 1.152e-12
1.439e+09, 2.038e+30, 1.054e-12
1.445e+09, 2.026e+30, 9.623e-13
1.450e+09, 2.015e+30, 8.778e-13
1.456e+09, 2.005e+30, 7.946e-13
1.463e+09, 1.994e+30, 7.168e-13
1.469e+09, 1.985e+30, 6.469e-13
1.475e+09, 1.975e+30, 5.907e-13
1.481e+09, 1.966e+30, 5.204e-13
1.488e+09, 1.958e+30, 4.680e-13
1.495e+09, 1.950e+30, 4.176e-13
1.501e+09, 1.942e+30, 3.704e-13
1.508e+09, 1.935e+30, 3.192e-13
1.515e+09, 1.928e+30, 2.819e-13
1.523e+09, 1.922e+30, 2.480e-13
1.530e+09, 1.916e+30, 2.172e-13
1.537e+09, 1.911e+30, 1.843e-13
1.545e+09, 1.905e+30, 1.554e-13
1.553e+09, 1.901e+30, 1.353e-13
1.561e+09, 1.896e+30, 1.126e-13
1.569e+09, 1.892e+30, 9.399e-14
1.578e+09, 1.889e+30, 7.606e-14
1.587e+09, 1.886e+30, 6.409e-14
1.596e+09, 1.883e+30, 4.997e-14
1.605e+09, 1.881e+30, 4.132e-14
1.614e+09, 1.879e+30, 3.291e-14
1.624e+09, 1.877e+30, 2.488e-14
1.634e+09, 1.876e+30, 1.966e-14
1.645e+09, 1.875e+30, 1.483e-14
1.655e+09, 1.874e+30, 1.120e-14
1.667e+09, 1.874e+30, 7.967e-15
1.678e+09, 1.875e+30, 5.896e-15
1.690e+09, 1.875e+30, 4.069e-15
1.703e+09, 1.876e+30, 2.758e-15
1.716e+09, 1.878e+30, 1.791e-15
1.730e+09, 1.880e+30, 1.126e-15
1.744e+09, 1.882e+30, 6.597e-16
1.759e+09, 1.884e+30, 3.563e-16
1.774e+09, 1.887e+30, 1.764e-16
1.790e+09, 1.891e+30, 7.879e-17
1.807e+09, 1.895e+30, 2.994e-17
1.824e+09, 1.899e+30, 9.089e-18
1.842e+09, 1.903e+30, 2.336e-18
1.861e+09, 1.908e+30, 4.456e-19
1.881e+09, 1.914e+30, 6.458e-20
1.903e+09, 1.919e+30, 5.637e-21
1.926e+09, 1.925e+30, 2.921e-22
1.952e+09, 1.932e+30, 7.966e-24
1.981e+09, 1.939e+30, 9.805e-26
2.016e+09, 1.946e+30, 4.431e-28
2.058e+09, 1.954e+30, 4.950e-31
2.113e+09, 1.963e+30, 6.551e-35
2.187e+09, 1.971e+30, 1.026e-39
2.297e+09, 1.980e+30, 8.417e-52
2.468e+09, 1.990e+30, 8.795e-80
2.778e+09, 2.000e+30, 0.000e+00


==> anc/AnalyzeModels/SubChandraWoosley14/WD0.9.txt <==
Central detonation of CO White Dwarf with mass0.9 Msun at t=20s assumed to be in homologous phase. Calculated by Stan Woosley. Sent by email and printed here restricting to velocity mass and Ni56 fraction. Results appeared in the paper Moll, R., Raskin, C., Kasen, D., and Woosley, S. E. "Type Ia Supernovae from Merging White Dwarfs. I. Prompt Detonations" ApJ, 785, 105-117 (2014). In particular the 0.8 Msun model is Woosley's model found on directory woosley@medusa:/Volumes/DATA1/q/qdat/woosley/exps/det/p8/p8c1#final. It was run using the KEPLER code with the hydro directly coupled to a network of about 250 isotopes. Coulomb corrections and electron screening of reaction rates were included. Composition of 0.5 C and 0.5 O, zero metallicity.
v_edge,m_cell,XNi56
7.923e+07, 1.000e+30, 9.620e-01
1.001e+08, 1.005e+30, 9.401e-01
1.149e+08, 1.011e+30, 9.276e-01
1.268e+08, 1.016e+30, 9.169e-01
1.369e+08, 1.022e+30, 9.066e-01
1.453e+08, 1.028e+30, 8.863e-01
1.529e+08, 1.035e+30, 8.752e-01
1.598e+08, 1.041e+30, 8.633e-01
1.663e+08, 1.048e+30, 8.509e-01
1.724e+08, 1.054e+30, 8.373e-01
1.776e+08, 1.061e+30, 8.255e-01
1.826e+08, 1.069e+30, 8.356e-01
1.874e+08, 1.076e+30, 8.381e-01
1.921e+08, 1.084e+30, 8.287e-01
1.967e+08, 1.091e+30, 8.294e-01
2.004e+08, 1.100e+30, 8.446e-01
2.040e+08, 1.108e+30, 8.670e-01
2.077e+08, 1.116e+30, 8.761e-01
2.115e+08, 1.125e+30, 8.820e-01
2.152e+08, 1.134e+30, 8.839e-01
2.182e+08, 1.143e+30, 9.020e-01
2.213e+08, 1.153e+30, 9.189e-01
2.244e+08, 1.162e+30, 9.282e-01
2.274e+08, 1.172e+30, 9.337e-01
2.305e+08, 1.182e+30, 9.350e-01
2.336e+08, 1.193e+30, 9.352e-01
2.366e+08, 1.204e+30, 9.345e-01
2.396e+08, 1.215e+30, 9.336e-01
2.426e+08, 1.226e+30, 9.326e-01
2.456e+08, 1.237e+30, 9.323e-01
2.485e+08, 1.249e+30, 9.320e-01
2.514e+08, 1.261e+30, 9.318e-01
2.543e+08, 1.274e+30, 9.316e-01
2.571e+08, 1.287e+30, 9.316e-01
2.600e+08, 1.300e+30, 9.314e-01
2.628e+08, 1.313e+30, 9.312e-01
2.656e+08, 1.327e+30, 9.312e-01
2.683e+08, 1.341e+30, 9.309e-01
2.711e+08, 1.355e+30, 9.306e-01
2.738e+08, 1.370e+30, 9.303e-01
2.765e+08, 1.385e+30, 9.301e-01
2.792e+08, 1.401e+30, 9.298e-01
2.819e+08, 1.417e+30, 9.296e-01
2.846e+08, 1.433e+30, 9.292e-01
2.873e+08, 1.450e+30, 9.288e-01
2.900e+08, 1.467e+30, 9.284e-01
2.926e+08, 1.484e+30, 9.280e-01
2.953e+08, 1.502e+30, 9.276e-01
2.979e+08, 1.520e+30, 9.272e-01
3.006e+08, 1.539e+30, 9.268e-01
3.032e+08, 1.559e+30, 9.263e-01
3.058e+08, 1.578e+30, 9.258e-01
3.085e+08, 1.599e+30, 9.254e-01
3.111e+08, 1.619e+30, 9.250e-01
3.137e+08, 1.640e+30, 9.244e-01
3.163e+08, 1.662e+30, 9.239e-01
3.190e+08, 1.685e+30, 9.234e-01
3.216e+08, 1.707e+30, 9.228e-01
3.242e+08, 1.731e+30, 9.225e-01
3.269e+08, 1.755e+30, 9.218e-01
3.295e+08, 1.779e+30, 9.213e-01
3.321e+08, 1.804e+30, 9.206e-01
3.348e+08, 1.830e+30, 9.201e-01
3.374e+08, 1.857e+30, 9.196e-01
3.401e+08, 1.884e+30, 9.188e-01
3.428e+08, 1.911e+30, 9.183e-01
3.455e+08, 1.940e+30, 9.177e-01
3.481e+08, 1.969e+30, 9.170e-01
3.508e+08, 1.999e+30, 9.163e-01
3.535e+08, 2.030e+30, 9.157e-01
3.563e+08, 2.061e+30, 9.150e-01
3.590e+08, 2.093e+30, 9.143e-01
3.617e+08, 2.126e+30, 9.135e-01
3.645e+08, 2.160e+30, 9.128e-01
3.672e+08, 2.195e+30, 9.121e-01
3.700e+08, 2.230e+30, 9.115e-01
3.728e+08, 2.267e+30, 9.105e-01
3.756e+08, 2.304e+30, 9.099e-01
3.784e+08, 2.343e+30, 9.090e-01
3.813e+08, 2.382e+30, 9.081e-01
3.841e+08, 2.422e+30, 9.074e-01
3.870e+08, 2.464e+30, 9.065e-01
3.899e+08, 2.506e+30, 9.056e-01
3.928e+08, 2.550e+30, 9.047e-01
3.958e+08, 2.595e+30, 9.039e-01
3.987e+08, 2.641e+30, 9.028e-01
4.017e+08, 2.688e+30, 9.020e-01
4.047e+08, 2.736e+30, 9.011e-01
4.077e+08, 2.786e+30, 8.999e-01
4.108e+08, 2.837e+30, 8.989e-01
4.139e+08, 2.889e+30, 8.977e-01
4.170e+08, 2.943e+30, 8.967e-01
4.201e+08, 2.998e+30, 8.956e-01
4.233e+08, 3.054e+30, 8.944e-01
4.264e+08, 3.113e+30, 8.932e-01
4.297e+08, 3.172e+30, 8.921e-01
4.329e+08, 3.234e+30, 8.908e-01
4.362e+08, 3.297e+30, 8.896e-01
4.395e+08, 3.361e+30, 8.882e-01
4.428e+08, 3.428e+30, 8.869e-01
4.462e+08, 3.496e+30, 8.854e-01
4.496e+08, 3.566e+30, 8.840e-01
4.530e+08, 3.638e+30, 8.826e-01
4.565e+08, 3.712e+30, 8.810e-01
4.600e+08, 3.789e+30, 8.794e-01
4.636e+08, 3.867e+30, 8.778e-01
4.672e+08, 3.947e+30, 8.761e-01
4.708e+08, 4.030e+30, 8.744e-01
4.745e+08, 4.115e+30, 8.726e-01
4.782e+08, 4.203e+30, 8.707e-01
4.820e+08, 4.293e+30, 8.687e-01
4.858e+08, 4.385e+30, 8.667e-01
4.897e+08, 4.480e+30, 8.648e-01
4.936e+08, 4.578e+30, 8.627e-01
4.976e+08, 4.679e+30, 8.604e-01
5.016e+08, 4.783e+30, 8.580e-01
5.056e+08, 4.889e+30, 8.556e-01
5.098e+08, 4.999e+30, 8.531e-01
5.139e+08, 5.112e+30, 8.506e-01
5.182e+08, 5.228e+30, 8.477e-01
5.224e+08, 5.348e+30, 8.449e-01
5.268e+08, 5.471e+30, 8.418e-01
5.312e+08, 5.598e+30, 8.387e-01
5.357e+08, 5.729e+30, 8.354e-01
5.402e+08, 5.864e+30, 8.319e-01
5.448e+08, 6.002e+30, 8.282e-01
5.495e+08, 6.142e+30, 8.245e-01
5.542e+08, 6.282e+30, 8.204e-01
5.591e+08, 6.423e+30, 8.162e-01
5.639e+08, 6.564e+30, 8.118e-01
5.689e+08, 6.706e+30, 8.071e-01
5.738e+08, 6.848e+30, 8.023e-01
5.789e+08, 6.991e+30, 7.972e-01
5.840e+08, 7.133e+30, 7.919e-01
5.892e+08, 7.276e+30, 7.862e-01
5.944e+08, 7.418e+30, 7.803e-01
5.997e+08, 7.561e+30, 7.741e-01
6.051e+08, 7.703e+30, 7.677e-01
6.105e+08, 7.844e+30, 7.608e-01
6.160e+08, 7.985e+30, 7.534e-01
6.215e+08, 8.126e+30, 7.456e-01
6.271e+08, 8.265e+30, 7.376e-01
6.327e+08, 8.403e+30, 7.290e-01
6.384e+08, 8.541e+30, 7.199e-01
6.441e+08, 8.677e+30, 7.103e-01
6.498e+08, 8.812e+30, 7.000e-01
6.557e+08, 8.946e+30, 6.894e-01
6.615e+08, 9.078e+30, 6.778e-01
6.674e+08, 9.208e+30, 6.656e-01
6.734e+08, 9.336e+30, 6.528e-01
6.794e+08, 9.462e+30, 6.394e-01
6.854e+08, 9.587e+30, 6.249e-01
6.914e+08, 9.709e+30, 6.098e-01
6.975e+08, 9.829e+30, 5.939e-01
7.037e+08, 9.946e+30, 5.772e-01
7.098e+08, 1.006e+31, 5.596e-01
7.160e+08, 1.017e+31, 5.415e-01
7.222e+08, 1.028e+31, 5.223e-01
7.284e+08, 1.039e+31, 5.025e-01
7.346e+08, 1.049e+31, 4.821e-01
7.409e+08, 1.059e+31, 4.612e-01
7.471e+08, 1.069e+31, 4.397e-01
7.534e+08, 1.078e+31, 4.179e-01
7.597e+08, 1.087e+31, 3.958e-01
7.660e+08, 1.096e+31, 3.738e-01
7.723e+08, 1.104e+31, 3.517e-01
7.786e+08, 1.112e+31, 3.300e-01
7.849e+08, 1.119e+31, 3.084e-01
7.913e+08, 1.126e+31, 2.874e-01
7.976e+08, 1.133e+31, 2.672e-01
8.040e+08, 1.139e+31, 2.477e-01
8.103e+08, 1.145e+31, 2.289e-01
8.167e+08, 1.150e+31, 2.111e-01
8.231e+08, 1.155e+31, 1.943e-01
8.295e+08, 1.160e+31, 1.785e-01
8.359e+08, 1.164e+31, 1.637e-01
8.424e+08, 1.168e+31, 1.499e-01
8.488e+08, 1.171e+31, 1.372e-01
8.553e+08, 1.174e+31, 1.255e-01
8.618e+08, 1.176e+31, 1.145e-01
8.683e+08, 1.178e+31, 1.047e-01
8.749e+08, 1.179e+31, 9.570e-02
8.815e+08, 1.180e+31, 8.755e-02
8.881e+08, 1.180e+31, 8.015e-02
8.947e+08, 1.180e+31, 7.350e-02
9.014e+08, 1.180e+31, 6.749e-02
9.081e+08, 1.179e+31, 6.208e-02
9.148e+08, 1.177e+31, 5.717e-02
9.215e+08, 1.175e+31, 5.286e-02
9.283e+08, 1.173e+31, 4.904e-02
9.351e+08, 1.170e+31, 4.565e-02
9.420e+08, 1.167e+31, 4.264e-02
9.488e+08, 1.163e+31, 3.993e-02
9.557e+08, 1.159e+31, 3.754e-02
9.626e+08, 1.154e+31, 3.532e-02
9.696e+08, 1.149e+31, 3.351e-02
9.766e+08, 1.144e+31, 3.184e-02
9.836e+08, 1.138e+31, 3.033e-02
9.906e+08, 1.131e+31, 2.896e-02
9.976e+08, 1.125e+31, 2.781e-02
1.005e+09, 1.118e+31, 2.673e-02
1.012e+09, 1.110e+31, 2.581e-02
1.019e+09, 1.102e+31, 2.498e-02
1.026e+09, 1.094e+31, 2.428e-02
1.033e+09, 1.085e+31, 2.361e-02
1.040e+09, 1.076e+31, 2.304e-02
1.047e+09, 1.067e+31, 2.254e-02
1.055e+09, 1.057e+31, 2.214e-02
1.062e+09, 1.047e+31, 2.177e-02
1.069e+09, 1.036e+31, 2.133e-02
1.076e+09, 1.026e+31, 2.087e-02
1.084e+09, 1.015e+31, 2.038e-02
1.091e+09, 1.003e+31, 1.968e-02
1.098e+09, 9.919e+30, 1.891e-02
1.105e+09, 9.801e+30, 1.789e-02
1.113e+09, 9.681e+30, 1.687e-02
1.120e+09, 9.559e+30, 1.579e-02
1.127e+09, 9.434e+30, 1.454e-02
1.134e+09, 9.307e+30, 1.308e-02
1.142e+09, 9.178e+30, 1.140e-02
1.149e+09, 9.048e+30, 9.465e-03
1.156e+09, 8.915e+30, 7.383e-03
1.164e+09, 8.781e+30, 5.163e-03
1.171e+09, 8.646e+30, 2.927e-03
1.178e+09, 8.510e+30, 9.096e-04
1.186e+09, 8.372e+30, 6.603e-05
1.193e+09, 8.237e+30, 1.656e-05
1.200e+09, 8.104e+30, 6.706e-06
1.207e+09, 7.973e+30, 3.163e-06
1.214e+09, 7.845e+30, 1.625e-06
1.221e+09, 7.719e+30, 8.786e-07
1.228e+09, 7.596e+30, 4.823e-07
1.235e+09, 7.474e+30, 2.618e-07
1.241e+09, 7.355e+30, 1.396e-07
1.246e+09, 7.238e+30, 7.099e-08
1.252e+09, 7.123e+30, 3.597e-08
1.257e+09, 7.010e+30, 1.805e-08
1.262e+09, 6.899e+30, 9.109e-09
1.267e+09, 6.790e+30, 4.778e-09
1.271e+09, 6.682e+30, 2.602e-09
1.276e+09, 6.577e+30, 1.483e-09
1.280e+09, 6.474e+30, 8.654e-10
1.284e+09, 6.372e+30, 5.231e-10
1.288e+09, 6.272e+30, 3.262e-10
1.292e+09, 6.174e+30, 2.108e-10
1.296e+09, 6.077e+30, 1.484e-10
1.300e+09, 5.983e+30, 1.058e-10
1.304e+09, 5.889e+30, 7.982e-11
1.308e+09, 5.798e+30, 6.194e-11
1.312e+09, 5.708e+30, 5.157e-11
1.316e+09, 5.620e+30, 4.172e-11
1.320e+09, 5.533e+30, 3.386e-11
1.324e+09, 5.447e+30, 2.744e-11
1.328e+09, 5.364e+30, 2.122e-11
1.332e+09, 5.281e+30, 1.747e-11
1.336e+09, 5.200e+30, 1.289e-11
1.340e+09, 5.120e+30, 9.482e-12
1.344e+09, 5.042e+30, 7.336e-12
1.348e+09, 4.965e+30, 5.309e-12
1.353e+09, 4.890e+30, 4.201e-12
1.357e+09, 4.815e+30, 3.198e-12
1.361e+09, 4.742e+30, 2.527e-12
1.365e+09, 4.670e+30, 2.056e-12
1.369e+09, 4.600e+30, 1.750e-12
1.373e+09, 4.530e+30, 1.479e-12
1.378e+09, 4.462e+30, 1.325e-12
1.382e+09, 4.395e+30, 1.158e-12
1.386e+09, 4.329e+30, 1.033e-12
1.390e+09, 4.264e+30, 8.950e-13
1.395e+09, 4.201e+30, 8.229e-13
1.399e+09, 4.138e+30, 7.137e-13
1.403e+09, 4.076e+30, 6.291e-13
1.408e+09, 4.016e+30, 5.440e-13
1.412e+09, 3.956e+30, 4.948e-13
1.417e+09, 3.897e+30, 4.293e-13
1.421e+09, 3.840e+30, 3.919e-13
1.426e+09, 3.783e+30, 3.475e-13
1.430e+09, 3.728e+30, 3.130e-13
1.435e+09, 3.673e+30, 2.826e-13
1.439e+09, 3.619e+30, 2.498e-13
1.444e+09, 3.566e+30, 2.403e-13
1.449e+09, 3.514e+30, 2.244e-13
1.454e+09, 3.463e+30, 2.027e-13
1.458e+09, 3.412e+30, 1.949e-13
1.463e+09, 3.363e+30, 1.786e-13
1.468e+09, 3.314e+30, 1.639e-13
1.473e+09, 3.266e+30, 1.613e-13
1.478e+09, 3.219e+30, 1.522e-13
1.483e+09, 3.172e+30, 1.461e-13
1.488e+09, 3.127e+30, 1.382e-13
1.494e+09, 3.082e+30, 1.348e-13
1.499e+09, 3.038e+30, 1.264e-13
1.504e+09, 2.994e+30, 1.214e-13
1.510e+09, 2.951e+30, 1.193e-13
1.515e+09, 2.909e+30, 1.177e-13
1.520e+09, 2.868e+30, 1.125e-13
1.526e+09, 2.827e+30, 1.134e-13
1.532e+09, 2.787e+30, 1.096e-13
1.537e+09, 2.748e+30, 1.145e-13
1.543e+09, 2.709e+30, 1.131e-13
1.549e+09, 2.671e+30, 1.214e-13
1.555e+09, 2.633e+30, 1.253e-13
1.561e+09, 2.596e+30, 1.378e-13
1.567e+09, 2.560e+30, 1.588e-13
1.573e+09, 2.524e+30, 1.784e-13
1.579e+09, 2.489e+30, 2.172e-13
1.586e+09, 2.454e+30, 2.646e-13
1.592e+09, 2.420e+30, 3.287e-13
1.599e+09, 2.387e+30, 4.096e-13
1.605e+09, 2.354e+30, 5.049e-13
1.612e+09, 2.321e+30, 6.313e-13
1.619e+09, 2.289e+30, 7.459e-13
1.625e+09, 2.258e+30, 8.856e-13
1.632e+09, 2.227e+30, 1.081e-12
1.639e+09, 2.196e+30, 1.297e-12
1.647e+09, 2.166e+30, 1.376e-12
1.654e+09, 2.137e+30, 1.596e-12
1.661e+09, 2.108e+30, 1.806e-12
1.669e+09, 2.079e+30, 2.072e-12
1.676e+09, 2.051e+30, 2.224e-12
1.684e+09, 2.023e+30, 2.336e-12
1.692e+09, 1.996e+30, 2.502e-12
1.700e+09, 1.969e+30, 2.618e-12
1.708e+09, 1.943e+30, 2.773e-12
1.717e+09, 1.917e+30, 2.930e-12
1.725e+09, 1.891e+30, 2.971e-12
1.734e+09, 1.866e+30, 3.124e-12
1.743e+09, 1.841e+30, 3.230e-12
1.752e+09, 1.816e+30, 3.301e-12
1.761e+09, 1.792e+30, 3.334e-12
1.771e+09, 1.769e+30, 3.394e-12
1.780e+09, 1.745e+30, 3.310e-12
1.790e+09, 1.722e+30, 3.343e-12
1.801e+09, 1.700e+30, 3.349e-12
1.811e+09, 1.677e+30, 3.308e-12
1.822e+09, 1.655e+30, 3.360e-12
1.833e+09, 1.634e+30, 3.270e-12
1.844e+09, 1.612e+30, 3.270e-12
1.855e+09, 1.591e+30, 3.107e-12
1.867e+09, 1.571e+30, 3.079e-12
1.879e+09, 1.550e+30, 3.013e-12
1.892e+09, 1.530e+30, 2.901e-12
1.905e+09, 1.511e+30, 2.870e-12
1.918e+09, 1.491e+30, 2.708e-12
1.932e+09, 1.472e+30, 2.442e-12
1.946e+09, 1.453e+30, 2.320e-12
1.960e+09, 1.435e+30, 2.032e-12
1.975e+09, 1.416e+30, 1.860e-12
1.990e+09, 1.398e+30, 1.577e-12
2.006e+09, 1.380e+30, 1.231e-12
2.023e+09, 1.363e+30, 1.014e-12
2.040e+09, 1.346e+30, 7.567e-13
2.057e+09, 1.329e+30, 5.310e-13
2.075e+09, 1.312e+30, 3.789e-13
2.094e+09, 1.296e+30, 2.344e-13
2.114e+09, 1.279e+30, 1.524e-13
2.134e+09, 1.263e+30, 8.843e-14
2.155e+09, 1.248e+30, 4.866e-14
2.178e+09, 1.232e+30, 2.416e-14
2.201e+09, 1.217e+30, 1.236e-14
2.225e+09, 1.202e+30, 5.928e-15
2.251e+09, 1.187e+30, 2.477e-15
2.279e+09, 1.172e+30, 9.753e-16
2.308e+09, 1.158e+30, 3.374e-16
2.339e+09, 1.143e+30, 9.831e-17
2.373e+09, 1.129e+30, 1.953e-17
2.409e+09, 1.116e+30, 3.131e-18
2.448e+09, 1.102e+30, 2.126e-19
2.491e+09, 1.089e+30, 5.501e-21
2.539e+09, 1.075e+30, 2.390e-23
2.596e+09, 1.062e+30, 6.521e-27
2.665e+09, 1.050e+30, 1.466e-32
2.757e+09, 1.037e+30, 9.269e-44
2.890e+09, 1.024e+30, 1.713e-57
3.096e+09, 1.012e+30, 1.493e-81
3.472e+09, 1.000e+30, 0.000e+00


==> anc/AnalyzeModels/SubChandraWoosley14/WD1.0.txt <==
Central detonation of CO White Dwarf with mass1.0 Msun at t=20s assumed to be in homologous phase. Calculated by Stan Woosley. Sent by email and printed here restricting to velocity mass and Ni56 fraction. Results appeared in the paper Moll, R., Raskin, C., Kasen, D., and Woosley, S. E. "Type Ia Supernovae from Merging White Dwarfs. I. Prompt Detonations" ApJ, 785, 105-117 (2014). In particular the 0.8 Msun model is Woosley's model found on directory woosley@medusa:/Volumes/DATA1/q/qdat/woosley/exps/det/p8/p8c1#final. It was run using the KEPLER code with the hydro directly coupled to a network of about 250 isotopes. Coulomb corrections and electron screening of reaction rates were included. Composition of 0.5 C and 0.5 O, zero metallicity.
v_edge,m_cell,XNi56
7.364e+07, 1.000e+30, 9.257e-01
9.345e+07, 1.023e+30, 9.280e-01
1.075e+08, 1.047e+30, 9.295e-01
1.189e+08, 1.071e+30, 9.299e-01
1.284e+08, 1.095e+30, 9.291e-01
1.368e+08, 1.120e+30, 9.276e-01
1.444e+08, 1.146e+30, 9.262e-01
1.513e+08, 1.172e+30, 9.248e-01
1.578e+08, 1.198e+30, 9.235e-01
1.638e+08, 1.225e+30, 9.225e-01
1.694e+08, 1.252e+30, 9.216e-01
1.748e+08, 1.280e+30, 9.209e-01
1.800e+08, 1.309e+30, 9.203e-01
1.849e+08, 1.338e+30, 9.198e-01
1.897e+08, 1.367e+30, 9.194e-01
1.944e+08, 1.397e+30, 9.190e-01
1.989e+08, 1.427e+30, 9.188e-01
2.033e+08, 1.458e+30, 9.185e-01
2.077e+08, 1.490e+30, 9.184e-01
2.119e+08, 1.522e+30, 9.183e-01
2.161e+08, 1.554e+30, 9.182e-01
2.203e+08, 1.587e+30, 9.181e-01
2.244e+08, 1.621e+30, 9.181e-01
2.284e+08, 1.655e+30, 9.180e-01
2.325e+08, 1.690e+30, 9.180e-01
2.364e+08, 1.725e+30, 9.179e-01
2.404e+08, 1.761e+30, 9.178e-01
2.443e+08, 1.798e+30, 9.178e-01
2.482e+08, 1.835e+30, 9.178e-01
2.521e+08, 1.872e+30, 9.177e-01
2.559e+08, 1.911e+30, 9.176e-01
2.597e+08, 1.949e+30, 9.176e-01
2.635e+08, 1.989e+30, 9.176e-01
2.673e+08, 2.029e+30, 9.175e-01
2.711e+08, 2.070e+30, 9.175e-01
2.749e+08, 2.111e+30, 9.174e-01
2.786e+08, 2.153e+30, 9.174e-01
2.823e+08, 2.196e+30, 9.173e-01
2.861e+08, 2.239e+30, 9.173e-01
2.898e+08, 2.283e+30, 9.172e-01
2.935e+08, 2.327e+30, 9.171e-01
2.972e+08, 2.372e+30, 9.171e-01
3.009e+08, 2.418e+30, 9.170e-01
3.046e+08, 2.464e+30, 9.170e-01
3.083e+08, 2.511e+30, 9.170e-01
3.120e+08, 2.559e+30, 9.169e-01
3.157e+08, 2.608e+30, 9.169e-01
3.194e+08, 2.657e+30, 9.168e-01
3.231e+08, 2.706e+30, 9.168e-01
3.267e+08, 2.757e+30, 9.167e-01
3.304e+08, 2.808e+30, 9.167e-01
3.341e+08, 2.860e+30, 9.166e-01
3.378e+08, 2.912e+30, 9.166e-01
3.415e+08, 2.965e+30, 9.165e-01
3.452e+08, 3.019e+30, 9.165e-01
3.490e+08, 3.074e+30, 9.165e-01
3.527e+08, 3.129e+30, 9.164e-01
3.564e+08, 3.185e+30, 9.163e-01
3.601e+08, 3.242e+30, 9.163e-01
3.639e+08, 3.299e+30, 9.163e-01
3.676e+08, 3.357e+30, 9.162e-01
3.714e+08, 3.416e+30, 9.162e-01
3.751e+08, 3.475e+30, 9.162e-01
3.789e+08, 3.535e+30, 9.161e-01
3.827e+08, 3.596e+30, 9.161e-01
3.865e+08, 3.658e+30, 9.160e-01
3.903e+08, 3.720e+30, 9.160e-01
3.941e+08, 3.783e+30, 9.160e-01
3.980e+08, 3.847e+30, 9.159e-01
4.018e+08, 3.911e+30, 9.159e-01
4.056e+08, 3.976e+30, 9.159e-01
4.095e+08, 4.042e+30, 9.159e-01
4.134e+08, 4.109e+30, 9.159e-01
4.173e+08, 4.176e+30, 9.159e-01
4.212e+08, 4.244e+30, 9.158e-01
4.251e+08, 4.312e+30, 9.159e-01
4.291e+08, 4.382e+30, 9.158e-01
4.330e+08, 4.452e+30, 9.158e-01
4.370e+08, 4.522e+30, 9.158e-01
4.410e+08, 4.594e+30, 9.158e-01
4.450e+08, 4.666e+30, 9.158e-01
4.490e+08, 4.739e+30, 9.158e-01
4.530e+08, 4.812e+30, 9.159e-01
4.571e+08, 4.887e+30, 9.159e-01
4.612e+08, 4.961e+30, 9.159e-01
4.652e+08, 5.037e+30, 9.159e-01
4.694e+08, 5.113e+30, 9.160e-01
4.735e+08, 5.190e+30, 9.160e-01
4.776e+08, 5.268e+30, 9.160e-01
4.818e+08, 5.346e+30, 9.161e-01
4.860e+08, 5.425e+30, 9.162e-01
4.902e+08, 5.504e+30, 9.163e-01
4.944e+08, 5.584e+30, 9.164e-01
4.987e+08, 5.665e+30, 9.165e-01
5.029e+08, 5.747e+30, 9.166e-01
5.072e+08, 5.829e+30, 9.167e-01
5.115e+08, 5.912e+30, 9.169e-01
5.159e+08, 5.995e+30, 9.170e-01
5.202e+08, 6.079e+30, 9.172e-01
5.246e+08, 6.163e+30, 9.174e-01
5.290e+08, 6.248e+30, 9.176e-01
5.335e+08, 6.334e+30, 9.178e-01
5.379e+08, 6.420e+30, 9.181e-01
5.424e+08, 6.507e+30, 9.183e-01
5.469e+08, 6.595e+30, 9.186e-01
5.514e+08, 6.683e+30, 9.189e-01
5.560e+08, 6.771e+30, 9.193e-01
5.606e+08, 6.860e+30, 9.197e-01
5.652e+08, 6.950e+30, 9.201e-01
5.699e+08, 7.040e+30, 9.205e-01
5.745e+08, 7.131e+30, 9.210e-01
5.792e+08, 7.222e+30, 9.215e-01
5.840e+08, 7.313e+30, 9.221e-01
5.888e+08, 7.405e+30, 9.227e-01
5.936e+08, 7.498e+30, 9.234e-01
5.984e+08, 7.591e+30, 9.241e-01
6.033e+08, 7.684e+30, 9.249e-01
6.082e+08, 7.778e+30, 9.258e-01
6.131e+08, 7.872e+30, 9.267e-01
6.181e+08, 7.967e+30, 9.276e-01
6.231e+08, 8.062e+30, 9.287e-01
6.281e+08, 8.157e+30, 9.298e-01
6.332e+08, 8.253e+30, 9.310e-01
6.383e+08, 8.349e+30, 9.323e-01
6.435e+08, 8.445e+30, 9.337e-01
6.487e+08, 8.542e+30, 9.352e-01
6.540e+08, 8.638e+30, 9.367e-01
6.593e+08, 8.733e+30, 9.384e-01
6.647e+08, 8.826e+30, 9.401e-01
6.701e+08, 8.918e+30, 9.419e-01
6.755e+08, 9.010e+30, 9.440e-01
6.810e+08, 9.099e+30, 9.460e-01
6.866e+08, 9.188e+30, 9.482e-01
6.922e+08, 9.275e+30, 9.505e-01
6.978e+08, 9.360e+30, 9.529e-01
7.035e+08, 9.444e+30, 9.554e-01
7.093e+08, 9.526e+30, 9.582e-01
7.151e+08, 9.607e+30, 9.611e-01
7.210e+08, 9.686e+30, 9.637e-01
7.269e+08, 9.763e+30, 9.600e-01
7.328e+08, 9.839e+30, 9.539e-01
7.387e+08, 9.912e+30, 9.488e-01
7.447e+08, 9.984e+30, 9.446e-01
7.507e+08, 1.005e+31, 9.408e-01
7.567e+08, 1.012e+31, 9.372e-01
7.627e+08, 1.019e+31, 9.339e-01
7.688e+08, 1.025e+31, 9.304e-01
7.749e+08, 1.031e+31, 9.271e-01
7.810e+08, 1.037e+31, 9.237e-01
7.871e+08, 1.043e+31, 9.203e-01
7.932e+08, 1.048e+31, 9.167e-01
7.994e+08, 1.053e+31, 9.132e-01
8.056e+08, 1.058e+31, 9.095e-01
8.118e+08, 1.063e+31, 9.058e-01
8.180e+08, 1.068e+31, 9.018e-01
8.242e+08, 1.072e+31, 8.977e-01
8.305e+08, 1.076e+31, 8.935e-01
8.368e+08, 1.080e+31, 8.892e-01
8.431e+08, 1.083e+31, 8.846e-01
8.494e+08, 1.087e+31, 8.799e-01
8.558e+08, 1.090e+31, 8.749e-01
8.621e+08, 1.092e+31, 8.697e-01
8.685e+08, 1.095e+31, 8.643e-01
8.749e+08, 1.097e+31, 8.586e-01
8.814e+08, 1.099e+31, 8.525e-01
8.878e+08, 1.101e+31, 8.462e-01
8.943e+08, 1.102e+31, 8.397e-01
9.007e+08, 1.103e+31, 8.326e-01
9.072e+08, 1.104e+31, 8.252e-01
9.137e+08, 1.105e+31, 8.173e-01
9.202e+08, 1.105e+31, 8.092e-01
9.267e+08, 1.105e+31, 8.003e-01
9.333e+08, 1.105e+31, 7.911e-01
9.398e+08, 1.104e+31, 7.813e-01
9.464e+08, 1.104e+31, 7.708e-01
9.529e+08, 1.103e+31, 7.598e-01
9.595e+08, 1.101e+31, 7.480e-01
9.661e+08, 1.100e+31, 7.355e-01
9.727e+08, 1.098e+31, 7.223e-01
9.792e+08, 1.096e+31, 7.083e-01
9.858e+08, 1.093e+31, 6.934e-01
9.924e+08, 1.091e+31, 6.777e-01
9.989e+08, 1.088e+31, 6.611e-01
1.005e+09, 1.085e+31, 6.435e-01
1.012e+09, 1.081e+31, 6.252e-01
1.019e+09, 1.078e+31, 6.057e-01
1.025e+09, 1.074e+31, 5.855e-01
1.032e+09, 1.070e+31, 5.644e-01
1.038e+09, 1.065e+31, 5.426e-01
1.045e+09, 1.061e+31, 5.200e-01
1.051e+09, 1.056e+31, 4.968e-01
1.057e+09, 1.051e+31, 4.732e-01
1.064e+09, 1.045e+31, 4.493e-01
1.070e+09, 1.040e+31, 4.252e-01
1.077e+09, 1.034e+31, 4.010e-01
1.083e+09, 1.028e+31, 3.771e-01
1.089e+09, 1.021e+31, 3.536e-01
1.095e+09, 1.015e+31, 3.304e-01
1.102e+09, 1.008e+31, 3.079e-01
1.108e+09, 1.001e+31, 2.862e-01
1.114e+09, 9.943e+30, 2.654e-01
1.120e+09, 9.870e+30, 2.455e-01
1.126e+09, 9.796e+30, 2.266e-01
1.132e+09, 9.719e+30, 2.088e-01
1.139e+09, 9.641e+30, 1.921e-01
1.145e+09, 9.561e+30, 1.765e-01
1.151e+09, 9.479e+30, 1.620e-01
1.157e+09, 9.396e+30, 1.486e-01
1.163e+09, 9.311e+30, 1.363e-01
1.169e+09, 9.225e+30, 1.248e-01
1.175e+09, 9.137e+30, 1.145e-01
1.181e+09, 9.048e+30, 1.050e-01
1.187e+09, 8.958e+30, 9.641e-02
1.193e+09, 8.866e+30, 8.864e-02
1.199e+09, 8.773e+30, 8.151e-02
1.205e+09, 8.679e+30, 7.519e-02
1.211e+09, 8.583e+30, 6.941e-02
1.217e+09, 8.487e+30, 6.436e-02
1.223e+09, 8.390e+30, 5.976e-02
1.230e+09, 8.292e+30, 5.566e-02
1.236e+09, 8.192e+30, 5.200e-02
1.242e+09, 8.093e+30, 4.872e-02
1.248e+09, 7.992e+30, 4.585e-02
1.254e+09, 7.890e+30, 4.324e-02
1.260e+09, 7.788e+30, 4.089e-02
1.266e+09, 7.686e+30, 3.887e-02
1.272e+09, 7.585e+30, 3.700e-02
1.278e+09, 7.485e+30, 3.533e-02
1.284e+09, 7.386e+30, 3.387e-02
1.290e+09, 7.289e+30, 3.255e-02
1.296e+09, 7.192e+30, 3.144e-02
1.302e+09, 7.098e+30, 3.031e-02
1.308e+09, 7.004e+30, 2.935e-02
1.314e+09, 6.911e+30, 2.843e-02
1.321e+09, 6.820e+30, 2.757e-02
1.327e+09, 6.730e+30, 2.666e-02
1.333e+09, 6.641e+30, 2.603e-02
1.339e+09, 6.553e+30, 2.520e-02
1.345e+09, 6.466e+30, 2.469e-02
1.351e+09, 6.381e+30, 2.431e-02
1.357e+09, 6.296e+30, 2.395e-02
1.364e+09, 6.213e+30, 2.357e-02
1.370e+09, 6.131e+30, 2.335e-02
1.376e+09, 6.050e+30, 2.293e-02
1.382e+09, 5.969e+30, 2.249e-02
1.388e+09, 5.890e+30, 2.198e-02
1.395e+09, 5.812e+30, 2.133e-02
1.401e+09, 5.735e+30, 2.056e-02
1.407e+09, 5.659e+30, 1.953e-02
1.414e+09, 5.584e+30, 1.834e-02
1.420e+09, 5.510e+30, 1.678e-02
1.426e+09, 5.436e+30, 1.485e-02
1.433e+09, 5.364e+30, 1.268e-02
1.439e+09, 5.293e+30, 1.022e-02
1.445e+09, 5.222e+30, 7.747e-03
1.452e+09, 5.153e+30, 5.306e-03
1.458e+09, 5.084e+30, 3.214e-03
1.465e+09, 5.017e+30, 1.532e-03
1.471e+09, 4.950e+30, 4.025e-04
1.478e+09, 4.884e+30, 8.220e-05
1.484e+09, 4.819e+30, 3.475e-05
1.491e+09, 4.755e+30, 1.997e-05
1.497e+09, 4.691e+30, 1.301e-05
1.504e+09, 4.629e+30, 9.237e-06
1.510e+09, 4.567e+30, 6.781e-06
1.516e+09, 4.506e+30, 5.266e-06
1.522e+09, 4.446e+30, 4.204e-06
1.528e+09, 4.386e+30, 3.467e-06
1.534e+09, 4.328e+30, 2.891e-06
1.541e+09, 4.270e+30, 2.474e-06
1.547e+09, 4.213e+30, 2.138e-06
1.553e+09, 4.157e+30, 1.829e-06
1.560e+09, 4.101e+30, 1.495e-06
1.566e+09, 4.046e+30, 1.175e-06
1.573e+09, 3.992e+30, 8.834e-07
1.580e+09, 3.938e+30, 6.480e-07
1.587e+09, 3.886e+30, 4.640e-07
1.593e+09, 3.834e+30, 3.338e-07
1.600e+09, 3.782e+30, 2.360e-07
1.606e+09, 3.732e+30, 1.653e-07
1.612e+09, 3.682e+30, 1.162e-07
1.618e+09, 3.632e+30, 8.116e-08
1.624e+09, 3.583e+30, 5.668e-08
1.630e+09, 3.535e+30, 3.901e-08
1.635e+09, 3.488e+30, 2.619e-08
1.641e+09, 3.441e+30, 1.720e-08
1.647e+09, 3.395e+30, 1.098e-08
1.653e+09, 3.349e+30, 6.944e-09
1.658e+09, 3.304e+30, 4.236e-09
1.664e+09, 3.260e+30, 2.617e-09
1.670e+09, 3.216e+30, 1.534e-09
1.675e+09, 3.172e+30, 9.296e-10
1.680e+09, 3.130e+30, 5.733e-10
1.686e+09, 3.088e+30, 3.595e-10
1.691e+09, 3.046e+30, 2.296e-10
1.697e+09, 3.005e+30, 1.438e-10
1.702e+09, 2.964e+30, 9.829e-11
1.708e+09, 2.924e+30, 6.572e-11
1.713e+09, 2.885e+30, 4.578e-11
1.719e+09, 2.846e+30, 3.207e-11
1.725e+09, 2.808e+30, 2.392e-11
1.730e+09, 2.770e+30, 1.705e-11
1.736e+09, 2.732e+30, 1.216e-11
1.742e+09, 2.695e+30, 9.282e-12
1.748e+09, 2.659e+30, 6.843e-12
1.754e+09, 2.623e+30, 5.329e-12
1.760e+09, 2.587e+30, 4.039e-12
1.766e+09, 2.552e+30, 3.017e-12
1.772e+09, 2.518e+30, 2.442e-12
1.778e+09, 2.484e+30, 1.969e-12
1.784e+09, 2.450e+30, 1.650e-12
1.791e+09, 2.417e+30, 1.398e-12
1.797e+09, 2.384e+30, 1.166e-12
1.804e+09, 2.352e+30, 1.030e-12
1.811e+09, 2.320e+30, 9.029e-13
1.817e+09, 2.288e+30, 8.364e-13
1.824e+09, 2.257e+30, 7.384e-13
1.832e+09, 2.227e+30, 6.366e-13
1.839e+09, 2.196e+30, 5.853e-13
1.846e+09, 2.167e+30, 5.230e-13
1.854e+09, 2.137e+30, 4.768e-13
1.861e+09, 2.108e+30, 4.452e-13
1.869e+09, 2.079e+30, 4.066e-13
1.877e+09, 2.051e+30, 3.587e-13
1.885e+09, 2.023e+30, 3.247e-13
1.893e+09, 1.996e+30, 3.069e-13
1.902e+09, 1.969e+30, 2.888e-13
1.911e+09, 1.942e+30, 2.591e-13
1.920e+09, 1.915e+30, 2.471e-13
1.929e+09, 1.889e+30, 2.285e-13
1.938e+09, 1.863e+30, 2.185e-13
1.947e+09, 1.838e+30, 2.087e-13
1.957e+09, 1.813e+30, 1.915e-13
1.967e+09, 1.788e+30, 1.906e-13
1.978e+09, 1.764e+30, 1.833e-13
1.988e+09, 1.740e+30, 1.880e-13
1.999e+09, 1.716e+30, 1.766e-13
2.010e+09, 1.692e+30, 1.701e-13
2.022e+09, 1.669e+30, 1.818e-13
2.033e+09, 1.646e+30, 1.827e-13
2.045e+09, 1.624e+30, 1.877e-13
2.058e+09, 1.602e+30, 2.043e-13
2.071e+09, 1.580e+30, 2.291e-13
2.084e+09, 1.558e+30, 2.793e-13
2.098e+09, 1.537e+30, 3.285e-13
2.112e+09, 1.516e+30, 4.523e-13
2.126e+09, 1.495e+30, 6.086e-13
2.141e+09, 1.475e+30, 8.217e-13
2.157e+09, 1.454e+30, 1.070e-12
2.173e+09, 1.434e+30, 1.464e-12
2.190e+09, 1.415e+30, 1.846e-12
2.208e+09, 1.395e+30, 2.351e-12
2.226e+09, 1.376e+30, 2.870e-12
2.245e+09, 1.357e+30, 3.391e-12
2.265e+09, 1.339e+30, 3.901e-12
2.286e+09, 1.320e+30, 4.367e-12
2.308e+09, 1.302e+30, 4.751e-12
2.331e+09, 1.284e+30, 5.241e-12
2.356e+09, 1.266e+30, 5.545e-12
2.382e+09, 1.249e+30, 5.781e-12
2.409e+09, 1.232e+30, 5.973e-12
2.439e+09, 1.215e+30, 6.026e-12
2.470e+09, 1.198e+30, 5.993e-12
2.505e+09, 1.182e+30, 5.613e-12
2.542e+09, 1.165e+30, 4.792e-12
2.583e+09, 1.149e+30, 3.505e-12
2.627e+09, 1.133e+30, 2.026e-12
2.677e+09, 1.118e+30, 8.084e-13
2.733e+09, 1.102e+30, 2.358e-13
2.797e+09, 1.087e+30, 3.555e-14
2.871e+09, 1.072e+30, 3.578e-15
2.959e+09, 1.057e+30, 8.258e-17
3.066e+09, 1.043e+30, 2.718e-20
3.209e+09, 1.028e+30, 1.857e-33
3.428e+09, 1.014e+30, 1.626e-63
3.821e+09, 1.000e+30, 0.000e+00


==> anc/AnalyzeModels/SubChandraWoosley14/WD1.1.txt <==
Central detonation of CO White Dwarf with mass1.1 Msun at t=20s assumed to be in homologous phase. Calculated by Stan Woosley. Sent by email and printed here restricting to velocity mass and Ni56 fraction. Results appeared in the paper Moll, R., Raskin, C., Kasen, D., and Woosley, S. E. "Type Ia Supernovae from Merging White Dwarfs. I. Prompt Detonations" ApJ, 785, 105-117 (2014). In particular the 0.8 Msun model is Woosley's model found on directory woosley@medusa:/Volumes/DATA1/q/qdat/woosley/exps/det/p8/p8c1#final. It was run using the KEPLER code with the hydro directly coupled to a network of about 250 isotopes. Coulomb corrections and electron screening of reaction rates were included. Composition of 0.5 C and 0.5 O, zero metallicity.
v_edge,m_cell,XNi56
7.333e+07, 1.000e+30, 9.408e-01
9.310e+07, 1.035e+30, 9.410e-01
1.074e+08, 1.071e+30, 9.411e-01
1.190e+08, 1.107e+30, 9.412e-01
1.291e+08, 1.145e+30, 9.412e-01
1.377e+08, 1.184e+30, 9.424e-01
1.457e+08, 1.224e+30, 9.424e-01
1.531e+08, 1.265e+30, 9.425e-01
1.601e+08, 1.306e+30, 9.426e-01
1.668e+08, 1.349e+30, 9.426e-01
1.728e+08, 1.393e+30, 9.437e-01
1.787e+08, 1.438e+30, 9.438e-01
1.845e+08, 1.484e+30, 9.438e-01
1.901e+08, 1.532e+30, 9.438e-01
1.956e+08, 1.580e+30, 9.437e-01
2.004e+08, 1.629e+30, 9.462e-01
2.052e+08, 1.680e+30, 9.464e-01
2.100e+08, 1.732e+30, 9.463e-01
2.148e+08, 1.784e+30, 9.461e-01
2.195e+08, 1.839e+30, 9.459e-01
2.236e+08, 1.894e+30, 9.497e-01
2.276e+08, 1.950e+30, 9.507e-01
2.316e+08, 2.008e+30, 9.504e-01
2.358e+08, 2.066e+30, 9.496e-01
2.400e+08, 2.126e+30, 9.490e-01
2.443e+08, 2.187e+30, 9.487e-01
2.486e+08, 2.250e+30, 9.485e-01
2.530e+08, 2.313e+30, 9.485e-01
2.573e+08, 2.378e+30, 9.486e-01
2.616e+08, 2.444e+30, 9.488e-01
2.659e+08, 2.511e+30, 9.489e-01
2.702e+08, 2.579e+30, 9.489e-01
2.744e+08, 2.649e+30, 9.490e-01
2.787e+08, 2.719e+30, 9.491e-01
2.830e+08, 2.791e+30, 9.492e-01
2.873e+08, 2.864e+30, 9.492e-01
2.916e+08, 2.939e+30, 9.493e-01
2.959e+08, 3.014e+30, 9.493e-01
3.002e+08, 3.091e+30, 9.494e-01
3.046e+08, 3.169e+30, 9.494e-01
3.089e+08, 3.248e+30, 9.494e-01
3.132e+08, 3.328e+30, 9.495e-01
3.176e+08, 3.409e+30, 9.495e-01
3.219e+08, 3.491e+30, 9.495e-01
3.263e+08, 3.575e+30, 9.495e-01
3.306e+08, 3.659e+30, 9.495e-01
3.350e+08, 3.745e+30, 9.494e-01
3.394e+08, 3.832e+30, 9.494e-01
3.438e+08, 3.919e+30, 9.494e-01
3.483e+08, 4.008e+30, 9.494e-01
3.527e+08, 4.098e+30, 9.493e-01
3.572e+08, 4.188e+30, 9.493e-01
3.616e+08, 4.280e+30, 9.493e-01
3.661e+08, 4.372e+30, 9.492e-01
3.706e+08, 4.466e+30, 9.492e-01
3.751e+08, 4.560e+30, 9.491e-01
3.796e+08, 4.655e+30, 9.491e-01
3.842e+08, 4.751e+30, 9.490e-01
3.887e+08, 4.848e+30, 9.490e-01
3.933e+08, 4.946e+30, 9.489e-01
3.979e+08, 5.044e+30, 9.489e-01
4.025e+08, 5.143e+30, 9.488e-01
4.071e+08, 5.242e+30, 9.488e-01
4.117e+08, 5.342e+30, 9.488e-01
4.163e+08, 5.443e+30, 9.487e-01
4.210e+08, 5.544e+30, 9.487e-01
4.257e+08, 5.646e+30, 9.486e-01
4.304e+08, 5.748e+30, 9.486e-01
4.351e+08, 5.850e+30, 9.486e-01
4.398e+08, 5.953e+30, 9.486e-01
4.446e+08, 6.056e+30, 9.485e-01
4.493e+08, 6.160e+30, 9.485e-01
4.541e+08, 6.263e+30, 9.485e-01
4.589e+08, 6.367e+30, 9.484e-01
4.637e+08, 6.471e+30, 9.484e-01
4.685e+08, 6.575e+30, 9.483e-01
4.734e+08, 6.679e+30, 9.483e-01
4.782e+08, 6.783e+30, 9.482e-01
4.831e+08, 6.887e+30, 9.482e-01
4.880e+08, 6.990e+30, 9.481e-01
4.929e+08, 7.094e+30, 9.480e-01
4.979e+08, 7.197e+30, 9.479e-01
5.028e+08, 7.300e+30, 9.478e-01
5.078e+08, 7.403e+30, 9.477e-01
5.127e+08, 7.505e+30, 9.476e-01
5.177e+08, 7.607e+30, 9.474e-01
5.227e+08, 7.708e+30, 9.473e-01
5.278e+08, 7.808e+30, 9.471e-01
5.328e+08, 7.908e+30, 9.469e-01
5.379e+08, 8.008e+30, 9.466e-01
5.429e+08, 8.106e+30, 9.464e-01
5.480e+08, 8.204e+30, 9.462e-01
5.531e+08, 8.300e+30, 9.459e-01
5.582e+08, 8.396e+30, 9.456e-01
5.633e+08, 8.491e+30, 9.453e-01
5.685e+08, 8.585e+30, 9.450e-01
5.736e+08, 8.678e+30, 9.447e-01
5.788e+08, 8.769e+30, 9.444e-01
5.840e+08, 8.859e+30, 9.441e-01
5.892e+08, 8.948e+30, 9.439e-01
5.944e+08, 9.036e+30, 9.436e-01
5.996e+08, 9.122e+30, 9.433e-01
6.049e+08, 9.207e+30, 9.429e-01
6.101e+08, 9.290e+30, 9.427e-01
6.154e+08, 9.372e+30, 9.423e-01
6.206e+08, 9.452e+30, 9.420e-01
6.259e+08, 9.530e+30, 9.417e-01
6.312e+08, 9.607e+30, 9.415e-01
6.366e+08, 9.682e+30, 9.413e-01
6.419e+08, 9.755e+30, 9.410e-01
6.472e+08, 9.826e+30, 9.407e-01
6.526e+08, 9.895e+30, 9.405e-01
6.579e+08, 9.962e+30, 9.402e-01
6.633e+08, 1.003e+31, 9.400e-01
6.687e+08, 1.009e+31, 9.398e-01
6.741e+08, 1.015e+31, 9.396e-01
6.794e+08, 1.021e+31, 9.393e-01
6.849e+08, 1.027e+31, 9.391e-01
6.903e+08, 1.032e+31, 9.390e-01
6.957e+08, 1.037e+31, 9.388e-01
7.011e+08, 1.042e+31, 9.385e-01
7.066e+08, 1.047e+31, 9.383e-01
7.120e+08, 1.052e+31, 9.381e-01
7.175e+08, 1.056e+31, 9.379e-01
7.230e+08, 1.060e+31, 9.377e-01
7.285e+08, 1.064e+31, 9.375e-01
7.339e+08, 1.067e+31, 9.374e-01
7.394e+08, 1.071e+31, 9.372e-01
7.449e+08, 1.074e+31, 9.370e-01
7.505e+08, 1.077e+31, 9.368e-01
7.560e+08, 1.080e+31, 9.367e-01
7.615e+08, 1.083e+31, 9.365e-01
7.670e+08, 1.086e+31, 9.363e-01
7.726e+08, 1.088e+31, 9.362e-01
7.781e+08, 1.091e+31, 9.359e-01
7.837e+08, 1.093e+31, 9.358e-01
7.893e+08, 1.095e+31, 9.358e-01
7.948e+08, 1.097e+31, 9.355e-01
8.004e+08, 1.099e+31, 9.354e-01
8.060e+08, 1.101e+31, 9.352e-01
8.116e+08, 1.102e+31, 9.352e-01
8.172e+08, 1.104e+31, 9.350e-01
8.229e+08, 1.105e+31, 9.349e-01
8.285e+08, 1.106e+31, 9.348e-01
8.341e+08, 1.107e+31, 9.348e-01
8.398e+08, 1.107e+31, 9.347e-01
8.455e+08, 1.108e+31, 9.347e-01
8.511e+08, 1.108e+31, 9.348e-01
8.568e+08, 1.108e+31, 9.348e-01
8.625e+08, 1.108e+31, 9.349e-01
8.682e+08, 1.108e+31, 9.350e-01
8.739e+08, 1.108e+31, 9.351e-01
8.796e+08, 1.107e+31, 9.354e-01
8.854e+08, 1.107e+31, 9.356e-01
8.911e+08, 1.106e+31, 9.359e-01
8.969e+08, 1.105e+31, 9.362e-01
9.027e+08, 1.104e+31, 9.366e-01
9.084e+08, 1.103e+31, 9.370e-01
9.142e+08, 1.101e+31, 9.376e-01
9.200e+08, 1.100e+31, 9.382e-01
9.259e+08, 1.098e+31, 9.389e-01
9.317e+08, 1.096e+31, 9.397e-01
9.376e+08, 1.094e+31, 9.406e-01
9.434e+08, 1.092e+31, 9.415e-01
9.493e+08, 1.089e+31, 9.426e-01
9.552e+08, 1.087e+31, 9.438e-01
9.612e+08, 1.084e+31, 9.452e-01
9.671e+08, 1.081e+31, 9.467e-01
9.731e+08, 1.078e+31, 9.484e-01
9.791e+08, 1.075e+31, 9.502e-01
9.851e+08, 1.072e+31, 9.521e-01
9.912e+08, 1.069e+31, 9.541e-01
9.973e+08, 1.065e+31, 9.564e-01
1.003e+09, 1.061e+31, 9.589e-01
1.010e+09, 1.057e+31, 9.615e-01
1.016e+09, 1.053e+31, 9.643e-01
1.022e+09, 1.049e+31, 9.674e-01
1.028e+09, 1.045e+31, 9.706e-01
1.035e+09, 1.041e+31, 9.741e-01
1.041e+09, 1.036e+31, 9.778e-01
1.047e+09, 1.031e+31, 9.822e-01
1.054e+09, 1.027e+31, 9.875e-01
1.060e+09, 1.022e+31, 9.867e-01
1.066e+09, 1.017e+31, 9.785e-01
1.073e+09, 1.011e+31, 9.722e-01
1.079e+09, 1.006e+31, 9.670e-01
1.086e+09, 1.001e+31, 9.622e-01
1.092e+09, 9.952e+30, 9.576e-01
1.098e+09, 9.895e+30, 9.532e-01
1.105e+09, 9.838e+30, 9.488e-01
1.111e+09, 9.779e+30, 9.444e-01
1.117e+09, 9.719e+30, 9.399e-01
1.124e+09, 9.658e+30, 9.353e-01
1.130e+09, 9.596e+30, 9.306e-01
1.136e+09, 9.534e+30, 9.259e-01
1.143e+09, 9.470e+30, 9.209e-01
1.149e+09, 9.405e+30, 9.158e-01
1.156e+09, 9.339e+30, 9.105e-01
1.162e+09, 9.272e+30, 9.051e-01
1.168e+09, 9.205e+30, 8.994e-01
1.175e+09, 9.137e+30, 8.934e-01
1.181e+09, 9.067e+30, 8.872e-01
1.187e+09, 8.997e+30, 8.808e-01
1.194e+09, 8.927e+30, 8.740e-01
1.200e+09, 8.855e+30, 8.670e-01
1.207e+09, 8.783e+30, 8.596e-01
1.213e+09, 8.710e+30, 8.519e-01
1.219e+09, 8.636e+30, 8.438e-01
1.226e+09, 8.562e+30, 8.353e-01
1.232e+09, 8.487e+30, 8.265e-01
1.238e+09, 8.412e+30, 8.172e-01
1.245e+09, 8.336e+30, 8.075e-01
1.251e+09, 8.260e+30, 7.973e-01
1.257e+09, 8.183e+30, 7.866e-01
1.264e+09, 8.105e+30, 7.754e-01
1.270e+09, 8.027e+30, 7.636e-01
1.276e+09, 7.949e+30, 7.512e-01
1.283e+09, 7.870e+30, 7.382e-01
1.289e+09, 7.791e+30, 7.246e-01
1.295e+09, 7.712e+30, 7.103e-01
1.302e+09, 7.632e+30, 6.953e-01
1.308e+09, 7.552e+30, 6.796e-01
1.314e+09, 7.472e+30, 6.633e-01
1.320e+09, 7.392e+30, 6.462e-01
1.326e+09, 7.311e+30, 6.284e-01
1.333e+09, 7.230e+30, 6.099e-01
1.339e+09, 7.150e+30, 5.909e-01
1.345e+09, 7.070e+30, 5.712e-01
1.351e+09, 6.992e+30, 5.511e-01
1.357e+09, 6.914e+30, 5.305e-01
1.363e+09, 6.836e+30, 5.096e-01
1.369e+09, 6.759e+30, 4.885e-01
1.375e+09, 6.683e+30, 4.672e-01
1.381e+09, 6.608e+30, 4.460e-01
1.387e+09, 6.533e+30, 4.249e-01
1.393e+09, 6.459e+30, 4.041e-01
1.399e+09, 6.386e+30, 3.837e-01
1.405e+09, 6.313e+30, 3.637e-01
1.411e+09, 6.241e+30, 3.443e-01
1.417e+09, 6.170e+30, 3.256e-01
1.422e+09, 6.099e+30, 3.076e-01
1.428e+09, 6.029e+30, 2.904e-01
1.434e+09, 5.959e+30, 2.738e-01
1.440e+09, 5.891e+30, 2.582e-01
1.446e+09, 5.822e+30, 2.434e-01
1.452e+09, 5.755e+30, 2.294e-01
1.457e+09, 5.688e+30, 2.161e-01
1.463e+09, 5.622e+30, 2.038e-01
1.469e+09, 5.556e+30, 1.921e-01
1.475e+09, 5.491e+30, 1.813e-01
1.481e+09, 5.426e+30, 1.711e-01
1.486e+09, 5.363e+30, 1.616e-01
1.492e+09, 5.299e+30, 1.529e-01
1.498e+09, 5.237e+30, 1.447e-01
1.504e+09, 5.175e+30, 1.372e-01
1.510e+09, 5.113e+30, 1.302e-01
1.516e+09, 5.052e+30, 1.237e-01
1.522e+09, 4.992e+30, 1.177e-01
1.528e+09, 4.933e+30, 1.123e-01
1.534e+09, 4.873e+30, 1.073e-01
1.540e+09, 4.815e+30, 1.026e-01
1.546e+09, 4.757e+30, 9.843e-02
1.552e+09, 4.700e+30, 9.443e-02
1.558e+09, 4.643e+30, 9.091e-02
1.564e+09, 4.587e+30, 8.775e-02
1.570e+09, 4.531e+30, 8.470e-02
1.576e+09, 4.476e+30, 8.197e-02
1.583e+09, 4.421e+30, 7.956e-02
1.589e+09, 4.367e+30, 7.739e-02
1.595e+09, 4.314e+30, 7.523e-02
1.602e+09, 4.261e+30, 7.320e-02
1.608e+09, 4.208e+30, 7.140e-02
1.615e+09, 4.156e+30, 6.981e-02
1.621e+09, 4.105e+30, 6.854e-02
1.628e+09, 4.054e+30, 6.740e-02
1.634e+09, 4.004e+30, 6.634e-02
1.641e+09, 3.954e+30, 6.540e-02
1.647e+09, 3.905e+30, 6.467e-02
1.654e+09, 3.856e+30, 6.395e-02
1.661e+09, 3.808e+30, 6.330e-02
1.668e+09, 3.760e+30, 6.261e-02
1.675e+09, 3.713e+30, 6.208e-02
1.682e+09, 3.666e+30, 6.155e-02
1.689e+09, 3.619e+30, 6.115e-02
1.696e+09, 3.574e+30, 6.072e-02
1.703e+09, 3.528e+30, 6.036e-02
1.711e+09, 3.484e+30, 5.984e-02
1.718e+09, 3.439e+30, 5.936e-02
1.725e+09, 3.395e+30, 5.882e-02
1.733e+09, 3.352e+30, 5.835e-02
1.740e+09, 3.309e+30, 5.753e-02
1.748e+09, 3.266e+30, 5.661e-02
1.756e+09, 3.224e+30, 5.538e-02
1.763e+09, 3.183e+30, 5.396e-02
1.771e+09, 3.142e+30, 5.199e-02
1.779e+09, 3.101e+30, 4.967e-02
1.787e+09, 3.061e+30, 4.692e-02
1.796e+09, 3.021e+30, 4.366e-02
1.804e+09, 2.981e+30, 4.000e-02
1.812e+09, 2.942e+30, 3.600e-02
1.820e+09, 2.904e+30, 3.193e-02
1.829e+09, 2.866e+30, 2.777e-02
1.837e+09, 2.828e+30, 2.403e-02
1.846e+09, 2.791e+30, 2.069e-02
1.855e+09, 2.754e+30, 1.775e-02
1.863e+09, 2.718e+30, 1.528e-02
1.872e+09, 2.682e+30, 1.306e-02
1.881e+09, 2.646e+30, 1.108e-02
1.890e+09, 2.611e+30, 9.300e-03
1.899e+09, 2.576e+30, 7.731e-03
1.909e+09, 2.542e+30, 6.289e-03
1.918e+09, 2.508e+30, 4.941e-03
1.928e+09, 2.474e+30, 3.776e-03
1.937e+09, 2.441e+30, 2.778e-03
1.947e+09, 2.408e+30, 1.988e-03
1.957e+09, 2.375e+30, 1.376e-03
1.967e+09, 2.343e+30, 9.344e-04
1.978e+09, 2.312e+30, 6.111e-04
1.988e+09, 2.280e+30, 3.945e-04
1.998e+09, 2.249e+30, 2.459e-04
2.008e+09, 2.219e+30, 1.538e-04
2.018e+09, 2.188e+30, 9.475e-05
2.028e+09, 2.158e+30, 5.807e-05
2.038e+09, 2.129e+30, 3.434e-05
2.048e+09, 2.099e+30, 2.050e-05
2.058e+09, 2.071e+30, 1.190e-05
2.068e+09, 2.042e+30, 6.715e-06
2.078e+09, 2.014e+30, 3.781e-06
2.088e+09, 1.986e+30, 2.022e-06
2.098e+09, 1.958e+30, 1.110e-06
2.108e+09, 1.931e+30, 5.732e-07
2.118e+09, 1.904e+30, 2.937e-07
2.128e+09, 1.878e+30, 1.491e-07
2.139e+09, 1.851e+30, 7.757e-08
2.149e+09, 1.826e+30, 4.093e-08
2.160e+09, 1.800e+30, 2.347e-08
2.171e+09, 1.775e+30, 1.549e-08
2.182e+09, 1.750e+30, 1.114e-08
2.193e+09, 1.725e+30, 9.069e-09
2.205e+09, 1.701e+30, 7.978e-09
2.217e+09, 1.676e+30, 7.194e-09
2.229e+09, 1.653e+30, 6.755e-09
2.241e+09, 1.629e+30, 6.336e-09
2.254e+09, 1.606e+30, 6.194e-09
2.267e+09, 1.583e+30, 6.218e-09
2.281e+09, 1.560e+30, 6.370e-09
2.295e+09, 1.538e+30, 6.404e-09
2.309e+09, 1.516e+30, 6.561e-09
2.324e+09, 1.494e+30, 6.809e-09
2.340e+09, 1.473e+30, 6.823e-09
2.356e+09, 1.451e+30, 6.870e-09
2.373e+09, 1.430e+30, 6.737e-09
2.390e+09, 1.410e+30, 6.234e-09
2.409e+09, 1.389e+30, 5.354e-09
2.428e+09, 1.369e+30, 4.224e-09
2.448e+09, 1.349e+30, 3.369e-09
2.469e+09, 1.329e+30, 2.468e-09
2.492e+09, 1.310e+30, 1.684e-09
2.516e+09, 1.291e+30, 1.191e-09
2.541e+09, 1.272e+30, 8.038e-10
2.568e+09, 1.253e+30, 5.442e-10
2.597e+09, 1.235e+30, 3.850e-10
2.629e+09, 1.216e+30, 2.806e-10
2.663e+09, 1.198e+30, 2.024e-10
2.700e+09, 1.181e+30, 1.480e-10
2.741e+09, 1.163e+30, 1.099e-10
2.786e+09, 1.146e+30, 8.199e-11
2.838e+09, 1.129e+30, 5.810e-11
2.897e+09, 1.112e+30, 3.848e-11
2.966e+09, 1.095e+30, 2.388e-11
3.048e+09, 1.079e+30, 1.288e-11
3.150e+09, 1.063e+30, 5.870e-12
3.281e+09, 1.047e+30, 1.569e-12
3.451e+09, 1.031e+30, 2.294e-14
3.685e+09, 1.015e+30, 2.953e-30
4.106e+09, 1.000e+30, 0.000e+00

